Hierarchical spin glasses in a magnetic field: A renormalization-group study

By using renormalization-group (RG) methods, we study a non-mean-field model of a spin glass built on a hierarchical lattice, the hierarchical Edwards-Anderson model in a magnetic field. We investigate the spin-glass transition in a field by studying the existence of a stable critical RG fixed point (FP) with perturbation theory. In the parameter region where the model has a mean-field behavior - corresponding to $d \geq 4$ for a $d$-dimensional Ising model - we find a stable FP that corresponds to a spin-glass transition in a field. In the non-mean-field parameter region the FP above is unstable, and we determined exactly all other FPs: to our knowledge, this is the first time that all perturbative FPs for the full set of RG equations of a spin glass in a field have been characterized in the non-mean-field region. We find that all potentially stable FPs in the non-mean-field region have a nonzero imaginary part: this constitutes, to the best of our knowledge, the first demonstration for a spin glass in a field that there is no perturbative FP corresponding to a spin-glass transition in the non-mean-field region. Finally, we discuss the possible interpretations of this result, such as the absence of a phase transition in a field, or the existence of a transition associated with a non-perturbative FP.

==> anc/symbolic_computation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    375345,      10611]
NotebookOptionsPosition[    370630,      10469]
NotebookOutlinePosition[    370983,      10485]
CellTagsIndexPosition[    370940,      10482]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6101096994668818`*^9, 3.610109701137165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "objects", " ", "for", " ", "symbolic", " ", 
    "computation"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Echo", "[", "x_", "]"}], " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Print", "[", "x", "]"}], ";", "x"}], ")"}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"UniqueLength", "[", "list_", "]"}], " ", ":=", " ", 
     RowBox[{"Length", " ", "@", " ", 
      RowBox[{"DeleteDuplicates", "[", "list", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"UniqueSetQ", "[", "a_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"UniqueLength", "[", "a", "]"}], " ", "==", " ", 
      RowBox[{"Length", "[", "a", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"\[Delta]", ",", "sum"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"\[Delta]", ",", " ", "Orderless"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", "a___Integer", "]"}], " ", "/;", " ", 
      RowBox[{"Equal", "[", "a", "]"}]}], " ", ":=", " ", "1"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", "a___", "]"}], " ", "/;", " ", 
      RowBox[{"!", 
       RowBox[{"Equal", "[", "a", "]"}]}]}], " ", ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "a_Symbol", "]"}], " ", ":=", " ", "1"}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a___Symbol", ",", " ", 
      RowBox[{"Repeated", "[", 
       RowBox[{"x_Symbol", ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", "Infinity"}], "}"}]}], "]"}], ",", " ", 
      "b___Symbol"}], "]"}], " ", ":=", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a", ",", "x", ",", "b"}], "]"}]}], "\n", 
   RowBox[{"\[Delta]", " ", "/:", " ", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "x__", "]"}], "^", 
     RowBox[{"n_", "?", "Positive"}]}], " ", ":=", " ", 
    RowBox[{"\[Delta]", "[", "x", "]"}]}], "\n", 
   RowBox[{
    RowBox[{"sum", "[", 
     RowBox[{"expr_", ",", " ", 
      RowBox[{"x_List", " ", "/;", " ", 
       RowBox[{"!", 
        RowBox[{"OrderedQ", "[", "x", "]"}]}]}]}], "]"}], " ", ":=", " ", 
    RowBox[{"sum", "[", 
     RowBox[{"expr", ",", " ", 
      RowBox[{"Sort", "[", "x", "]"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{"expr_", ",", " ", 
        RowBox[{"{", 
         RowBox[{"a___Symbol", ",", " ", "x_Symbol", ",", " ", "b___Symbol"}],
          "}"}]}], "]"}], " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"expr", ",", " ", "x"}], "]"}]}], " ", ":=", " ", 
     RowBox[{"sum", "[", 
      RowBox[{
       RowBox[{"n", " ", "expr"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]", "[", "x__Symbol", "]"}], " ", "expr_:", "1"}], 
        ",", " ", 
        RowBox[{"{", 
         RowBox[{
         "a___Symbol", ",", " ", "x__Symbol", ",", " ", "b___Symbol"}], 
         "}"}]}], "]"}], " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"expr", ",", " ", 
        RowBox[{"Alternatives", "[", "x", "]"}]}], "]"}]}], " ", ":=", "  ", 
     RowBox[{"sum", "[", 
      RowBox[{
       RowBox[{"n", " ", "expr"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{
          "a___Symbol", ",", " ", "x__Symbol", ",", " ", "b___Symbol"}], 
          "]"}], " ", "expr_:", "1"}], ",", " ", 
        RowBox[{"{", "x__", "}"}]}], "]"}], " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"expr", ",", 
        RowBox[{"Alternatives", "[", "x", "]"}]}], "]"}]}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", "expr"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"sum", "[", "\n", "\t", 
       RowBox[{
        RowBox[{
         RowBox[{"Verbatim", "[", "Times", "]"}], "[", 
         RowBox[{
          RowBox[{"expr1___", ":", "1"}], ",", 
          RowBox[{"prod", ":", 
           RowBox[{"Repeated", "[", 
            RowBox[{"_\[Delta]", ",", " ", 
             RowBox[{"{", 
              RowBox[{"2", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ",", " ", 
          RowBox[{"expr2___", ":", "1"}]}], "]"}], " ", ",", "\n", "\t", 
        RowBox[{"{", 
         RowBox[{"e___Symbol", ",", " ", "x_Symbol", ",", " ", "f___Symbol"}],
          "}"}]}], "\n", "]"}], " ", "/;", " ", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{
         RowBox[{"Times", "[", 
          RowBox[{"expr1", ",", " ", "expr2"}], "]"}], ",", " ", 
         "_\[Delta]"}], "]"}], " ", "&&", " ", 
       RowBox[{"!", 
        RowBox[{"FreeQ", "[", 
         RowBox[{
          RowBox[{"{", "prod", "}"}], ",", " ", "x"}], "]"}]}]}]}], " ", ":=",
      " ", 
     RowBox[{"With", "[", "\n", "\t", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"containing", " ", "=", " ", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"{", "prod", "}"}], ",", " ", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"#", ",", " ", "x"}], "]"}]}], "&"}]}], "]"}]}], "}"}], 
       ",", "\n", "\t", 
       RowBox[{"sum", "[", "\n", "\t\t", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Times", "[", 
             RowBox[{"expr1", ",", " ", "expr2"}], "]"}], " ", "/.", " ", 
            RowBox[{"{", 
             RowBox[{"x", " ", "\[Rule]", " ", 
              RowBox[{"First", "[", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Join", " ", "@@", " ", 
                  RowBox[{"List", " ", "@@@", " ", "containing"}]}], ",", " ",
                  "x"}], "]"}], "]"}]}], "}"}]}], ")"}], "\n", "\t\t", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"Join", " ", "@@", " ", "containing"}], ",", "x"}], "]"}],
           " ", 
          RowBox[{"Times", " ", "@@", " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", "prod", "}"}], ",", " ", "containing"}], "]"}]}]}], 
         ",", "\n", "\t\t", 
         RowBox[{"{", 
          RowBox[{"e", ",", "f"}], "}"}]}], "\n", "\t", "]"}]}], "\n", 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]", "[", "x__Symbol", "]"}], " ", 
        RowBox[{"\[Delta]", "[", "y__Symbol", "]"}], " ", "expr_:", " ", 
        "1"}], ",", " ", 
       RowBox[{"{", "z__Symbol", "}"}]}], "]"}], " ", "/;", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Intersection", "[", 
         RowBox[{
          RowBox[{"{", "x", "}"}], ",", " ", 
          RowBox[{"{", "y", "}"}]}], "]"}], " ", "===", " ", 
        RowBox[{"{", "}"}]}], " ", "&&", " ", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"expr", ",", " ", 
         RowBox[{"Alternatives", "[", "x", "]"}]}], "]"}]}], ")"}]}], " ", ":=",
     "\n", "\t", 
    RowBox[{
     RowBox[{"sum", "[", 
      RowBox[{
       RowBox[{"\[Delta]", "[", "x", "]"}], ",", " ", 
       RowBox[{"Intersection", "[", 
        RowBox[{
         RowBox[{"{", "z", "}"}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]", "[", "y", "]"}], " ", "expr"}], ",", " ", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"{", "z", "}"}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Verbatim", "[", "Times", "]"}], "[", 
        RowBox[{
         RowBox[{"expr1___", ":", "1"}], ",", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"x___Symbol", ",", " ", "i_", ",", " ", "y___Symbol"}], 
          "]"}], ",", 
         RowBox[{"expr2___", ":", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "a___Symbol", ",", " ", "x___Symbol", ",", " ", "b___Symbol", ",", 
         " ", "y___Symbol", ",", " ", "c___Symbol"}], "}"}]}], "]"}], " ", "/;",
      "\n", "\t", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "]"}], " ", ">", " ", "0"}]}], " ", ":=",
     "\n", "\t\t", 
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Times", "[", 
        RowBox[{"expr1", ",", " ", "expr2"}], "]"}], " ", "/.", " ", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}], " ", "\[Rule]", " ", "i"}], 
        "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Verbatim", "[", "Times", "]"}], "[", 
       RowBox[{
        RowBox[{"expr1___", ":", "1"}], ",", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x___Symbol", ",", " ", "i_", ",", " ", "rest___"}], "]"}], 
        ",", 
        RowBox[{"expr2___", ":", "1"}]}], "]"}], ",", " ", 
      RowBox[{"{", "x___Symbol", "}"}]}], "]"}], " ", ":=", "\n", "\t\t", 
    RowBox[{
     RowBox[{"Echo", "[", 
      RowBox[{"Times", "[", 
       RowBox[{"expr1", ",", " ", "expr2", ",", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"i", ",", " ", "rest"}], "]"}]}], "]"}], "]"}], " ", "/.", 
     " ", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], " ", "\[Rule]", " ", "i"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Verbatim", "[", "Times", "]"}], "[", 
       RowBox[{
        RowBox[{"expr1___", ":", "1"}], ",", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"i_", ",", " ", "x___Symbol", ",", " ", "rest___"}], "]"}], 
        ",", 
        RowBox[{"expr2___", ":", "1"}]}], "]"}], ",", " ", 
      RowBox[{"{", "x___Symbol", "}"}]}], "]"}], " ", ":=", "\n", "\t\t", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"expr1", ",", " ", "expr2", ",", " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"i", ",", " ", "rest"}], "]"}]}], "]"}], " ", "/.", " ", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], " ", "\[Rule]", " ", "i"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Verbatim", "[", "Times", "]"}], "[", 
       RowBox[{
        RowBox[{"expr1___", ":", "1"}], ",", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"i_", ",", " ", "rest___", ",", " ", "x___Symbol"}], "]"}], 
        ",", 
        RowBox[{"expr2___", ":", "1"}]}], "]"}], ",", " ", 
      RowBox[{"{", "x___Symbol", "}"}]}], "]"}], " ", ":=", "\n", "\t\t", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"expr1", ",", " ", "expr2", ",", " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"i", ",", " ", "rest"}], "]"}]}], "]"}], " ", "/.", " ", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], " ", "\[Rule]", " ", "i"}], "]"}]}]}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sum", "[", 
      RowBox[{"x_Plus", ",", " ", "a_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"sum", "[", 
        RowBox[{"#", ",", " ", "a"}], "]"}], "&"}], " ", "/@", " ", "x"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sum", "[", 
      RowBox[{
       RowBox[{"a_", " ", "b_"}], ",", " ", 
       RowBox[{"{", "x__Symbol", "}"}]}], "]"}], " ", "/;", " ", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"a", ",", " ", 
       RowBox[{"Alternatives", "[", "x", "]"}]}], "]"}]}], " ", ":=", " ", 
    RowBox[{"a", " ", 
     RowBox[{"sum", "[", 
      RowBox[{"b", ",", " ", 
       RowBox[{"{", "x", "}"}]}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{"a_Times", ",", " ", 
        RowBox[{"{", "x__Symbol", "}"}]}], "]"}], " ", "/;", " ", 
      RowBox[{"!", 
       RowBox[{"TrueQ", "[", "$Expanded", "]"}]}]}], " ", ":=", " ", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$Expanded", " ", "=", " ", "True"}], "}"}], ",", " ", 
       RowBox[{"sum", "[", 
        RowBox[{
         RowBox[{"Expand", "[", "a", "]"}], ",", " ", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sum", "[", 
      RowBox[{"expr_", ",", " ", 
       RowBox[{"{", "}"}]}], "]"}], " ", ":=", " ", "expr"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sum", "[", 
      RowBox[{"expr_", ",", " ", 
       RowBox[{"vars", ":", 
        RowBox[{"{", "__", "}"}]}]}], "]"}], " ", "/;", " ", 
     RowBox[{"!", 
      RowBox[{"TrueQ", "[", "$Folded", "]"}]}]}], " ", ":=", " ", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$Folded", " ", "=", " ", "True"}], "}"}], ",", " ", 
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sum", "[", 
          RowBox[{"#1", ",", " ", 
           RowBox[{"{", "#2", "}"}]}], "]"}], "&"}], ",", " ", "expr", ",", 
        " ", 
        RowBox[{"SortBy", "[", 
         RowBox[{"vars", ",", " ", 
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"___", ",", "#", ",", "___"}], "]"}], ",", 
             "\[Infinity]"}], "]"}], "&"}]}], "]"}]}], "]"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"sum", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], " ", "c_:", "1"}], ",", "d_"}], 
     "]"}], " ", ":=", " ", 
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{"a", " ", "c"}], ",", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], "]"}]}], " ", "\n", 
   RowBox[{
    RowBox[{"hollowSum", "[", 
     RowBox[{"expr_", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x_Symbol", ",", "y_Symbol"}], "}"}]}], "]"}], " ", ":=", " ", 
    
    RowBox[{"hollowSum", "[", 
     RowBox[{"expr", ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"hollowSum", "[", 
     RowBox[{"expr_", ",", " ", 
      RowBox[{"x", ":", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"_", ",", " ", "_"}], "}"}], ".."}], "}"}]}]}], "]"}], " ", 
    ":=", " ", 
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Times", " ", "@@", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"\[Delta]", "[", "##", "]"}]}], ")"}], "&"}], " ", "@@@",
           " ", "x"}], ")"}]}], " ", "expr"}], ",", " ", 
      RowBox[{"Flatten", "[", "x", "]"}]}], "]"}]}], "\n", "\n", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"Q", ",", " ", "Orderless"}], "]"}], "\n", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"a_", ",", " ", "a_"}], "]"}], " ", ":=", " ", "0"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Here", " ", "a1"}], " ", "=", " ", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"r_k", "^", "1"}], "/", "C"}]}]}], " ", ",", " ", 
     RowBox[{"a2", " ", "=", " ", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"r_k", "^", "2"}], "/", "C"}]}]}], ",", " ", 
     RowBox[{"a3", " ", "=", " ", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"r_k", "^", "3"}], "/", "C"}]}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"FF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", " ", "b_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c_", ",", "d_"}], "}"}]}], "]"}], " ", "is", " ", "equal", 
     " ", "to", " ", 
     RowBox[{"$", "\\", "mathscr"}], 
     RowBox[{"{", "F", "}"}], "_", 
     RowBox[{"{", 
      RowBox[{"ab", ",", "cd"}], "}"}], "$", " ", "in", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "10", ")"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"FF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", " ", "b_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "d_"}], "}"}]}], "]"}], " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a", ",", "c"}], "]"}], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"b", ",", "d"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"b", ",", "c"}], "]"}], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"a2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a", ",", "c"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"b", ",", "c"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a", ",", "d"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"b", ",", "d"}], "]"}]}], ")"}]}], "+", "a3"}], ")"}]}], 
   "\n", 
   RowBox[{"(*", 
    RowBox[{
    "iFF", " ", "is", " ", "the", " ", "inverse", " ", "of", " ", "FF"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"iFF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", " ", "b_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "d_"}], "}"}]}], "]"}], " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c1", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a", ",", "c"}], "]"}], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"b", ",", "d"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"b", ",", "c"}], "]"}], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"a", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"c2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a", ",", "c"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"b", ",", "c"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"a", ",", "d"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"b", ",", "d"}], "]"}]}], ")"}]}], "+", "c3"}], ")"}]}], 
   "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"R1", "[", "a", "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"\\", "sum_"}], 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"c", "=", "1"}], "}"}], "^", "n"}], " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}]}], ",", " ", 
     RowBox[{"R2", " ", "=", " ", 
      RowBox[{
       RowBox[{"\\", "sum_"}], 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"b", "=", "1"}]}], "}"}], "^", "n"}], " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}]}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"GG", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", " ", "b_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c_", ",", "d_"}], "}"}]}], "]"}], " ", "is", " ", "equal", 
     " ", "to", " ", 
     RowBox[{"$", "\\", "mathscr"}], 
     RowBox[{"{", "G", "}"}], "_", 
     RowBox[{"{", 
      RowBox[{"ab", ",", "cd"}], "}"}], "$", " ", "in", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "11", ")"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"GG", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", " ", "b_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "d_"}], "}"}]}], "]"}], " ", ":=", " ", "\n", 
    RowBox[{
     RowBox[{"+", 
      FractionBox["1", 
       RowBox[{"3", "!"}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"12", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"b", ",", "c"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a", ",", "d"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"a", ",", "c"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"b", ",", "d"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"b", ",", "d"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a", ",", "c"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"a", ",", "d"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}]}], ")"}]}], "\n", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "w2"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "d"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a", ",", "c"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"b", ",", "d"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a", ",", "d"}], "]"}], 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}]}], ")"}]}], "\n", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"a", ",", "c"}], "]"}], 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"b", ",", "d"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"a", ",", "d"}], "]"}], 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"b", ",", "c"}], "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R1", "[", "c", "]"}], "+", 
             RowBox[{"R1", "[", "d", "]"}]}], ")"}]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"c", ",", "d"}], "]"}], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"c", ",", "a"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"c", ",", "d"}], "]"}], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"c", ",", "b"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"d", ",", "c"}], "]"}], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"d", ",", "a"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"d", ",", "c"}], "]"}], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"d", ",", "b"}], "]"}]}]}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"c", ",", "b"}], "]"}], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"c", ",", "a"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"c", ",", "a"}], "]"}], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"c", ",", "b"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"d", ",", "b"}], "]"}], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"d", ",", "a"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"d", ",", "a"}], "]"}], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"d", ",", "b"}], "]"}]}]}], ")"}]}], " ", ")"}]}], "\n",
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"a", ",", "c"}], "]"}], 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"b", ",", "d"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"b", ",", "c"}], "]"}], 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"a", ",", "d"}], "]"}]}]}], ")"}], "*", "R2"}], " ", 
          "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"a", ",", "b"}], "]"}], "+", 
             RowBox[{"Q", "[", 
              RowBox[{"c", ",", "d"}], "]"}]}], ")"}]}]}], " ", ")"}]}], "\n",
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a", ",", "c"}], "]"}], 
             RowBox[{"R1", "[", "d", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"b", ",", "c"}], "]"}], 
             RowBox[{"R1", "[", "d", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a", ",", "d"}], "]"}], 
             RowBox[{"R1", "[", "c", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"b", ",", "d"}], "]"}], 
             RowBox[{"R1", "[", "c", "]"}]}]}], ")"}], " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a", ",", "c"}], "]"}], 
             RowBox[{"R1", "[", "b", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a", ",", "d"}], "]"}], 
             RowBox[{"R1", "[", "b", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"b", ",", "c"}], "]"}], 
             RowBox[{"R1", "[", "a", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"b", ",", "d"}], "]"}], 
             RowBox[{"R1", "[", "a", "]"}]}]}], ")"}], " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"a", ",", "c"}], "]"}], "+", 
            RowBox[{"Q", "[", 
             RowBox[{"b", ",", "c"}], "]"}], "+", 
            RowBox[{"Q", "[", 
             RowBox[{"a", ",", "d"}], "]"}], "+", 
            RowBox[{"Q", "[", 
             RowBox[{"b", ",", "d"}], "]"}]}], ")"}]}], " ", ")"}]}], "\n", 
       "+", 
       RowBox[{
        FractionBox[
         RowBox[{"12", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a", ",", "c"}], "]"}], 
           RowBox[{"R1", "[", "c", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"b", ",", "c"}], "]"}], 
           RowBox[{"R1", "[", "c", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a", ",", "d"}], "]"}], 
           RowBox[{"R1", "[", "d", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"b", ",", "d"}], "]"}], 
           RowBox[{"R1", "[", "d", "]"}]}]}], " ", ")"}]}], "\n", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a", ",", "c"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"b", ",", "c"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a", ",", "d"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"b", ",", "d"}], "]"}]}], ")"}], "R2"}], "+", " ", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R1", "[", "d", "]"}], "+", 
             RowBox[{"R1", "[", "c", "]"}], "+", 
             RowBox[{"R1", "[", "a", "]"}], "+", 
             RowBox[{"R1", "[", "b", "]"}]}], ")"}]}]}], " ", ")"}]}], "\n", 
       "+", 
       RowBox[{
        FractionBox[
         RowBox[{"48", " ", "w8"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], 
        RowBox[{"(", "R2", ")"}]}]}], ")"}]}]}]}]}]], "Code",
 CellChangeTimes->{{3.610109810420697*^9, 3.6101098265617456`*^9}, {
   3.610109880043724*^9, 3.610109897834532*^9}, {3.6101099400943823`*^9, 
   3.610110009714677*^9}, {3.610110058603301*^9, 3.61011007561876*^9}, {
   3.610111205053691*^9, 3.610111210212172*^9}, {3.6101112579801407`*^9, 
   3.6101114611976852`*^9}, {3.610111627854678*^9, 3.610111659221088*^9}, {
   3.611445974467392*^9, 3.611446086624339*^9}, {3.611446163926312*^9, 
   3.611446218692851*^9}, {3.611446304305476*^9, 3.6114463373975*^9}, {
   3.611446562197289*^9, 3.611446570681011*^9}, {3.611446609555304*^9, 
   3.611446622417674*^9}, {3.611689724648258*^9, 3.6116897535576973`*^9}, 
   3.61169021599512*^9, {3.611690506876107*^9, 3.6116905115911283`*^9}, {
   3.611921959498951*^9, 3.6119219614425097`*^9}, {3.611937771019887*^9, 
   3.611938003009427*^9}, {3.611938041797544*^9, 3.611938289477072*^9}, {
   3.611938766095509*^9, 3.6119387775262127`*^9}, {3.611938924912896*^9, 
   3.611938972634616*^9}, {3.611939003676648*^9, 3.61193914881586*^9}, {
   3.6119411729849253`*^9, 3.611941270199088*^9}, {3.611941307768175*^9, 
   3.611941515206805*^9}, {3.611941549834412*^9, 3.611941565164591*^9}, {
   3.61194164307156*^9, 3.6119416798776703`*^9}, {3.611943592095886*^9, 
   3.611943592705358*^9}, {3.612202794892172*^9, 3.612202795657317*^9}, {
   3.612202890033107*^9, 3.612202909721355*^9}, {3.612203001947124*^9, 
   3.61220305391495*^9}, {3.612203183952085*^9, 3.612203240568268*^9}, {
   3.6122033837971478`*^9, 3.612203457657298*^9}, {3.6122035658117847`*^9, 
   3.6122035662153482`*^9}, {3.612609330803103*^9, 3.6126094464708233`*^9}, {
   3.6126117331099854`*^9, 3.612611734102244*^9}, {3.6126237037995167`*^9, 
   3.612623707626957*^9}, {3.612637127431313*^9, 3.612637129260173*^9}, {
   3.6126372019886837`*^9, 3.612637211762948*^9}, {3.612650682469483*^9, 
   3.612650708962845*^9}, {3.612650967495492*^9, 3.612651164199902*^9}, {
   3.6127391009230537`*^9, 3.6127391023846807`*^9}, {3.613673652336245*^9, 
   3.613673691244924*^9}, {3.6136738166049623`*^9, 3.613673821985362*^9}, {
   3.614928816560688*^9, 3.614928935391028*^9}, {3.614943269807022*^9, 
   3.614943273354122*^9}, {3.614947242451147*^9, 3.614947282666141*^9}, {
   3.614947320421523*^9, 3.614947328817161*^9}, {3.6149474839334*^9, 
   3.614947494827751*^9}, {3.614963343473771*^9, 3.614963346282055*^9}, 
   3.615267470505286*^9, {3.6229177613151817`*^9, 3.622917852700045*^9}, {
   3.622918018207453*^9, 3.622918053445716*^9}, {3.6229182885839367`*^9, 
   3.622918297330942*^9}, {3.622991495378579*^9, 3.6229915285798273`*^9}, {
   3.623009970214058*^9, 3.623010028985753*^9}, {3.6232691678912563`*^9, 
   3.623269169986651*^9}, {3.623269360018487*^9, 3.623269365099897*^9}, {
   3.623269419985526*^9, 3.623269420589572*^9}, {3.6297248242154217`*^9, 
   3.629724843687471*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Compute", " ", "the", " ", "inverse", " ", "of", " ", 
    RowBox[{"FF", ":", " ", 
     RowBox[{"Determine", " ", "c1"}]}]}], ",", "c2", ",", 
   RowBox[{"c3", " ", "by", " ", "imposing", " ", "that", " ", 
    RowBox[{"iFF", " ", ".", " ", "FF"}], " ", "is", " ", "equal", " ", "to", 
    " ", "the", " ", "identity", " ", "matrix"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.614954879477229*^9, 3.6149548857155437`*^9}, {
  3.622919136058978*^9, 3.622919179885273*^9}, {3.622919837417716*^9, 
  3.622919838057683*^9}, {3.623269379635066*^9, 3.623269381967345*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"hollowSum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"iFF", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"c", ",", "d"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "f"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", "d"}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"e", ",", "f"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "e"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "f"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "e", ",", "f"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "e", ",", "f"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "]"}], "\[Rule]", " ", 
      "0"}]}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.614928971052297*^9, 3.6149289745424213`*^9}, {
  3.614944483720546*^9, 3.6149444847501*^9}, {3.614947353096279*^9, 
  3.614947359931229*^9}, {3.6149474153480167`*^9, 3.61494750315245*^9}, {
  3.623269382918089*^9, 3.623269383393022*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", " ", "c3"}], "+", 
  RowBox[{"2", " ", "a2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "c2"}], "+", 
     RowBox[{"c3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "a3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "c1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "c2"}], "+", 
        RowBox[{"c3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"a", ",", "f"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", " ", "c2"}], "+", 
     RowBox[{"a2", " ", 
      RowBox[{"(", 
       RowBox[{"c1", "+", 
        RowBox[{"c2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a1", " ", "c1", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "e"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", " ", "c2"}], "+", 
     RowBox[{"a2", " ", 
      RowBox[{"(", 
       RowBox[{"c1", "+", 
        RowBox[{"c2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"b", ",", "e"}], "]"}], "+", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"b", ",", "f"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"a", ",", "e"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", " ", "c2"}], "+", 
     RowBox[{"a2", " ", 
      RowBox[{"(", 
       RowBox[{"c1", "+", 
        RowBox[{"c2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a1", " ", "c1", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "f"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.614947360464179*^9, {3.614947431740323*^9, 3.614947504367399*^9}, 
   3.614954895636915*^9, 3.6149633666082172`*^9, 3.6150161748348513`*^9, 
   3.615016366166711*^9, 3.615044186684355*^9, 3.61510651536789*^9, 
   3.615123652828307*^9, 3.6152674895593147`*^9, 3.615965354414949*^9, 
   3.6159760547457447`*^9, 3.6200663916532927`*^9, 3.6203327819231977`*^9, 
   3.6211059985959587`*^9, 3.62291899596406*^9, {3.6229191835838833`*^9, 
   3.622919199763397*^9}, 3.622919839323064*^9, 3.622983690478984*^9, 
   3.622984107253196*^9, 3.622988598796773*^9, 3.622992816604075*^9, 
   3.622993420529316*^9, 3.62326945435678*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"replc", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", " ", "\[Rule]", " ", 
      RowBox[{"4", "*", 
       RowBox[{"r1", "/", "CC"}]}]}], ",", 
     RowBox[{"a2", " ", "\[Rule]", " ", 
      RowBox[{"2", 
       RowBox[{"r2", "/", "CC"}]}]}], ",", 
     RowBox[{"a3", " ", "\[Rule]", "  ", 
      RowBox[{"8", 
       RowBox[{"r3", "/", "CC"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsc", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a1", " ", "c3"}], "+", 
       RowBox[{"2", " ", "a2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c2"}], "+", 
          RowBox[{"c3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "a3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "c2"}], "+", 
             RowBox[{"c3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], "\[Equal]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"a1", " ", "c2"}], "+", 
       RowBox[{"a2", " ", 
        RowBox[{"(", 
         RowBox[{"c1", "+", 
          RowBox[{"c2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}]}]}], ")"}]}]}], "\[Equal]",
       "0"}], ",", 
     RowBox[{
      RowBox[{"a1", " ", "c1"}], "\[Equal]", "1"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.622919457893836*^9, 3.6229194660622253`*^9}, {
  3.622919713647345*^9, 3.622919713794548*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"This", " ", "gives", " ", 
    RowBox[{"Eqs", ".", " ", 
     RowBox[{"(", "13", ")"}]}]}], "-", 
   RowBox[{"(", "15", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.622919502867275*^9, 3.622919515350501*^9}, {
  3.626968234189847*^9, 3.626968235658638*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"eqsc", ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}], "/.", "replc"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.622919244191998*^9, 3.622919245172833*^9}, {
  3.622919471426203*^9, 3.622919499999008*^9}, {3.6229195404826183`*^9, 
  3.622919548112843*^9}, {3.622919689388039*^9, 3.62291970105702*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c1", "\[Rule]", 
     FractionBox["CC", 
      RowBox[{"4", " ", "r1"}]]}], ",", 
    RowBox[{"c2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"CC", " ", "r2"}], 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["r1", "2"]}], "-", 
        RowBox[{"8", " ", "r1", " ", "r2"}], "+", 
        RowBox[{"4", " ", "n", " ", "r1", " ", "r2"}]}]]}]}], ",", 
    RowBox[{"c3", "\[Rule]", 
     FractionBox[
      RowBox[{"CC", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r2", "2"], "-", 
         RowBox[{"2", " ", "r1", " ", "r3"}], "+", 
         RowBox[{"n", " ", "r2", " ", "r3"}]}], ")"}]}], 
      RowBox[{"2", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "r2"}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{"r1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r2", "+", 
            RowBox[{"n", " ", "r3"}]}], ")"}]}]}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6200664847410173`*^9, 3.620332782511997*^9, 3.6211059986194963`*^9, 
   3.622919110341826*^9, {3.622919184236186*^9, 3.622919200370372*^9}, 
   3.622919260612771*^9, {3.62291947006955*^9, 3.622919549174653*^9}, 
   3.6229196217690353`*^9, {3.622919698057109*^9, 3.622919715932168*^9}, 
   3.622919840764682*^9, 3.622983690650755*^9, 3.622984107397442*^9, 
   3.622988599026211*^9, 3.6229928169388723`*^9, 3.622993420676523*^9, 
   3.623269454597616*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Eqs", ".", " ", 
     RowBox[{"(", "28", ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", "30", ")"}], " ", "can", " ", "be", " ", "obtained", " ", 
     "from", " ", "the", " ", "following", " ", "output", " ", "by", " ", 
     "setting", " ", "n"}]}], " ", "=", " ", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.622919768506838*^9, 3.622919777116559*^9}, {
  3.623149451969863*^9, 3.6231494548083*^9}, {3.6269682452627697`*^9, 
  3.626968247611676*^9}, {3.6297249012864323`*^9, 3.629724915448327*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"solc", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"eqsc", ",", 
         RowBox[{"{", 
          RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "All", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"a2", "\[Rule]", " ", "\[Infinity]"}]}], "]"}], "/.", "replc"}],
    "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.615106905171047*^9, 3.615106988005063*^9}, {
  3.6151070353333797`*^9, 3.6151070452669907`*^9}, {3.616009117585487*^9, 
  3.6160091256910152`*^9}, {3.622919667579109*^9, 3.622919674745439*^9}, {
  3.622919725483218*^9, 3.6229197363605223`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["CC", 
    RowBox[{"4", " ", "r1"}]], ",", 
   FractionBox["CC", 
    RowBox[{
     RowBox[{"8", " ", "r1"}], "-", 
     RowBox[{"4", " ", "n", " ", "r1"}]}]], ",", 
   FractionBox["CC", 
    RowBox[{
     RowBox[{"4", " ", "r1"}], "-", 
     RowBox[{"6", " ", "n", " ", "r1"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", "r1"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.615106905925638*^9, 3.615106988265317*^9}, {
   3.615107040647523*^9, 3.615107046610118*^9}, 3.615123653232523*^9, 
   3.615267492424358*^9, 3.615965354966453*^9, 3.61597605548495*^9, 
   3.61600912667039*^9, 3.620066393142744*^9, 3.621105999069922*^9, {
   3.622919638710133*^9, 3.622919675268001*^9}, {3.622919717447743*^9, 
   3.6229197366603947`*^9}, 3.622919778569708*^9, 3.622919841669367*^9, 
   3.622983691107677*^9, 3.622984107662067*^9, 3.6229885992739067`*^9, 
   3.622992817205126*^9, 3.622993420911355*^9, 3.623269454989622*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Check", " ", "that", " ", "iFF", " ", "is", " ", "symmetric"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.622919783949141*^9, 3.622919790939233*^9}, 
   3.623269387430257*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"iFF", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "d"}], "}"}]}], "]"}], "-", 
  RowBox[{"iFF", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"b", ",", "a"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.614960833307396*^9, 3.614960848424477*^9}, {
  3.615267508894351*^9, 3.615267509518159*^9}, {3.623269388344191*^9, 
  3.623269388832467*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.614960838307708*^9, 3.614960848741692*^9}, 
   3.614963370537261*^9, 3.614964116873814*^9, 3.615016175617745*^9, 
   3.61501636729375*^9, 3.615044188088603*^9, 3.615106515924608*^9, 
   3.615123653508057*^9, 3.61526751024704*^9, 3.6159653551121597`*^9, 
   3.6159760560848007`*^9, 3.621105999091264*^9, 3.622919793067666*^9, 
   3.622919842701894*^9, 3.622983691148542*^9, 3.6229841077147512`*^9, 
   3.622988599335205*^9, 3.6229928172594213`*^9, 3.622993420954177*^9, 
   3.6232694550752583`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Check", " ", "that", " ", 
   RowBox[{"iFF", " ", ".", " ", "GG"}], " ", "is", " ", "symmetric"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.622919801000011*^9, 3.622919808859372*^9}, 
   3.623269391425145*^9, 3.623269422296196*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"hollowSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"iFF", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "d"}], "}"}]}], "]"}], 
        RowBox[{"GG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "f"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "d"}], "}"}]}], "]"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"hollowSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"iFF", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"b", ",", "a"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "d"}], "}"}]}], "]"}], 
        RowBox[{"GG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "f"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "d"}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.614947772733053*^9, 3.614947773240838*^9}, {
  3.614947828192374*^9, 3.614947829464013*^9}, {3.6149550863976603`*^9, 
  3.6149550889991302`*^9}, {3.614955131510795*^9, 3.614955132057343*^9}, {
  3.614956028259707*^9, 3.6149560304978447`*^9}, {3.6149575990036783`*^9, 
  3.614957599803732*^9}, {3.614957652252822*^9, 3.6149576558520403`*^9}, {
  3.614957778861607*^9, 3.61495777997688*^9}, {3.614957826742083*^9, 
  3.6149578281096573`*^9}, {3.614958042459124*^9, 3.61495804329002*^9}, {
  3.614960564793232*^9, 3.614960565453087*^9}, {3.61496063115773*^9, 
  3.614960633137781*^9}, {3.614960950794785*^9, 3.614961010092091*^9}, {
  3.614963202488175*^9, 3.614963208062231*^9}, {3.623269392994218*^9, 
  3.6232694242609997`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.614960546630281*^9, 3.614960566108735*^9}, {
   3.61496061908974*^9, 3.614960634453355*^9}, {3.614960952036172*^9, 
   3.614960980071042*^9}, 3.6149610119044447`*^9, 3.614963209003243*^9, 
   3.614963377407699*^9, 3.6149641182168417`*^9, 3.615016176750774*^9, 
   3.615016368433443*^9, 3.615044189299871*^9, 3.6151065169791517`*^9, 
   3.615123654638279*^9, 3.615267519235968*^9, 3.615965356378083*^9, 
   3.6159760573712606`*^9, 3.621105999738892*^9, 3.6229198110480413`*^9, 
   3.622919844524355*^9, 3.622983691762884*^9, 3.622984108363902*^9, 
   3.62298860002608*^9, 3.6229928179083147`*^9, 3.622993421559746*^9, 
   3.6232694557023897`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"repl", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"e", ",", "f"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "f"}], "}"}]}], "]"}], "\[Rule]", "R2"}], ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "e", "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], "\[Rule]", " ", "R2"}], ",", " ", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "f", "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], "\[Rule]", " ", "R2"}], " ", ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], "\[Rule]", 
      RowBox[{"R1", "[", "a", "]"}]}], ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], "\[Rule]", 
      RowBox[{"R1", "[", "a", "]"}]}], ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"b", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], "\[Rule]", 
      RowBox[{"R1", "[", "b", "]"}]}], ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"b", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], "\[Rule]", 
      RowBox[{"R1", "[", "b", "]"}]}], ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], "\[Rule]", 
      RowBox[{"R1", "[", "c", "]"}]}], ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], "\[Rule]", 
      RowBox[{"R1", "[", "c", "]"}]}], ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], "\[Rule]", 
      RowBox[{"R1", "[", "d", "]"}]}], ",", 
     RowBox[{
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], "\[Rule]", 
      RowBox[{"R1", "[", "d", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"c", ",", "d"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c", ",", "d"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c", ",", "d"}], "]"}], "\[Rule]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "\[Rule]", " ", 
      "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.614963534157074*^9, 3.614963674412849*^9}, {
  3.61496370852209*^9, 3.614963771371029*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Compute", " ", 
   RowBox[{"iFF", " ", ".", " ", "GG"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.622922273480061*^9, 3.622922288809697*^9}, {
  3.623269395903923*^9, 3.6232694251774807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"hollowSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"iFF", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "f"}], "}"}]}], "]"}], 
      RowBox[{"GG", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"e", ",", "f"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "d"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", "f"}], "}"}]}], "]"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"n", "\[Rule]", " ", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.614961046476684*^9, 3.6149610639382877`*^9}, {
  3.614963421031595*^9, 3.614963429038015*^9}, {3.6229789068110523`*^9, 
  3.6229789160202913`*^9}, {3.622979007076026*^9, 3.622979121105095*^9}, {
  3.622979180521036*^9, 3.62297920766735*^9}, {3.622979238930382*^9, 
  3.622979250598682*^9}, {3.622980990694625*^9, 3.622980995342428*^9}, {
  3.623269397346743*^9, 3.623269426053309*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "R2", " ", "w4"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "R2", " ", "w7"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "R2", " ", "w7"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"96", " ", "c1", " ", "R2", " ", "w8"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"192", " ", "c2", " ", "R2", " ", "w8"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c1", " ", "w4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c1", " ", "w4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"64", " ", "c2", " ", "w4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "a", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w7", " ", 
      RowBox[{"R1", "[", "a", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "b", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w7", " ", 
      RowBox[{"R1", "[", "b", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c3", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c3", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w7", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c3", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c3", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w7", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w4", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w4", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w4", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"b", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w4", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"b", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c3", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c3", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c3", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c3", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c3", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c3", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c3", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c3", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c3", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c3", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w4", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"e", ",", "f"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "f"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c3", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "e", "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w7", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "e", "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w7", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "e", "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c3", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "f", "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w7", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "f", "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"96", " ", "c1", " ", "R2", " ", "w8", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"12", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"12", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"4", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"4", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c1", " ", "w4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "e", "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "f", "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "e", "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "f", "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "e", "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "f", "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"12", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"c", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "e"}], "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"d", ",", "f"}], "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "e", "]"}], ",", 
        RowBox[{"{", "e", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"4", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "f", "]"}], ",", 
        RowBox[{"{", "f", "}"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c3", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c3", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"96", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"96", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c1", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"96", " ", "c1", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6229809962146177`*^9, 3.6229836921951523`*^9, 
  3.622984108729248*^9, 3.6229886005050173`*^9, 3.622992818379958*^9, 
  3.622993421905959*^9, 3.623269456157669*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", "repl"}]], "Input",
 CellChangeTimes->{{3.614963648462693*^9, 3.61496364951224*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"32", " ", "c3", " ", "R2", " ", "w4"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "R2", " ", "w5"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"64", " ", "c2", " ", "R2", " ", "w7"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c3", " ", "R2", " ", "w7"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"96", " ", "c1", " ", "R2", " ", "w8"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"192", " ", "c2", " ", "R2", " ", "w8"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c1", " ", "w4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c1", " ", "w4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"64", " ", "c2", " ", "w4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w4", " ", 
      RowBox[{"R1", "[", "a", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "a", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w7", " ", 
      RowBox[{"R1", "[", "a", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w4", " ", 
      RowBox[{"R1", "[", "b", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "b", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w7", " ", 
      RowBox[{"R1", "[", "b", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c3", " ", "w1", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c3", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c3", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w7", " ", 
      RowBox[{"R1", "[", "c", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c3", " ", "w1", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c3", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"24", " ", "c3", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w7", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w7", " ", 
      RowBox[{"R1", "[", "d", "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "R2", " ", "w5", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "R2", " ", "w5", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "R2", " ", "w5", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "R2", " ", "w5", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "R2", " ", "w7", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c2", " ", "w1", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w5", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"24", " ", "c1", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w6", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "R2", " ", "w4", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "w2", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", "c1", " ", "w3", " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.615267645812221*^9, {3.615267749516754*^9, 3.615267757349074*^9}, 
   3.615267817676023*^9, 3.615965359800384*^9, 3.621106000197502*^9, 
   3.6229223041445713`*^9, 3.622981003190091*^9, 3.62298369225543*^9, 
   3.6229841088320017`*^9, 3.622988600557233*^9, 3.622992818425973*^9, 
   3.622993421985973*^9, 3.623269456217496*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Simplify", " ", 
    RowBox[{"iFF", " ", ".", " ", "GG"}], " ", "and", " ", "set", " ", 
    RowBox[{"iFF", " ", ".", " ", "GG"}]}], " ", "\[Equal]", " ", 
   "\[CapitalOmega]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6229223220920677`*^9, 3.622922363205806*^9}, {
  3.623269398382495*^9, 3.623269427501116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c_", ",", "d_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"32", " ", "c3", " ", "R2", " ", "w4"}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"16", " ", "c3", " ", "R2", " ", "w5"}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"64", " ", "c2", " ", "R2", " ", "w7"}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "-", 
     FractionBox[
      RowBox[{"32", " ", "c3", " ", "R2", " ", "w7"}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"96", " ", "c1", " ", "R2", " ", "w8"}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "-", 
     FractionBox[
      RowBox[{"192", " ", "c2", " ", "R2", " ", "w8"}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"32", " ", "c1", " ", "w4", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c2", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c2", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c2", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c2", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"48", " ", "c3", " ", "w1"}], 
          SuperscriptBox["CC", 
           RowBox[{"3", "/", "2"}]]]}], "+", 
        FractionBox[
         RowBox[{"48", " ", "c3", " ", "w2"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c3", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"32", " ", "c1", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"64", " ", "c2", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"16", " ", "c1", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "a", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"16", " ", "c1", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "b", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c3", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"16", " ", "c3", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"24", " ", "c3", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"24", " ", "c3", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"16", " ", "c1", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "c", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c3", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"16", " ", "c3", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"24", " ", "c3", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"24", " ", "c3", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"16", " ", "c1", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"32", " ", "c2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "d", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "R2", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "R2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "R2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "R2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w3", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"48", " ", "c2", " ", "w1"}], 
          SuperscriptBox["CC", 
           RowBox[{"3", "/", "2"}]]]}], "+", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w2"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"24", " ", "c1", " ", "w1", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"b", ",", "d"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"24", " ", "c1", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w5", " ", 
       RowBox[{"R1", "[", "b", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c2", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "R2", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "R2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "R2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "R2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w3", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"48", " ", "c2", " ", "w1"}], 
          SuperscriptBox["CC", 
           RowBox[{"3", "/", "2"}]]]}], "+", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w2"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"24", " ", "c1", " ", "w1", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"b", ",", "c"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"24", " ", "c1", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "a", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w5", " ", 
       RowBox[{"R1", "[", "b", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c2", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "R2", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "R2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "R2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "R2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w3", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"24", " ", "c1", " ", "w1", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "d"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"48", " ", "c2", " ", "w1"}], 
          SuperscriptBox["CC", 
           RowBox[{"3", "/", "2"}]]]}], "+", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w2"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w5", " ", 
       RowBox[{"R1", "[", "a", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"24", " ", "c1", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c2", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "d", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "c"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"16", " ", "c1", " ", "R2", " ", "w4", " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "d"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"48", " ", "c1", " ", "w2", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "d"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w3", " ", 
       RowBox[{"R1", "[", "a", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "d"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w3", " ", 
       RowBox[{"R1", "[", "b", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "d"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "R2", " ", "w4"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "R2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "R2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "R2", " ", "w7"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w3", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"24", " ", "c1", " ", "w1", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "c"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"48", " ", "c2", " ", "w1"}], 
          SuperscriptBox["CC", 
           RowBox[{"3", "/", "2"}]]]}], "+", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w2"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w5", " ", 
       RowBox[{"R1", "[", "a", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"24", " ", "c1", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"48", " ", "c2", " ", "w6"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "b", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24", " ", "c2", " ", "w1"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c2", " ", "w3"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"8", " ", "c1", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox[
         RowBox[{"16", " ", "c2", " ", "w5"}], 
         SuperscriptBox["CC", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
      RowBox[{"R1", "[", "c", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"16", " ", "c1", " ", "R2", " ", "w4", " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"48", " ", "c1", " ", "w2", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w3", " ", 
       RowBox[{"R1", "[", "a", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"8", " ", "c1", " ", "w3", " ", 
       RowBox[{"R1", "[", "b", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a", ",", "c"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"b", ",", "d"}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6149713414938097`*^9, 3.614971464740036*^9}, {
   3.614971506077321*^9, 3.614971708329521*^9}, 3.6149718566475058`*^9, {
   3.614972173830246*^9, 3.6149722687870283`*^9}, {3.61497231391293*^9, 
   3.614972359172138*^9}, {3.614972402937545*^9, 3.6149724458005533`*^9}, {
   3.614972700711574*^9, 3.614972761676476*^9}, {3.6149728766405973`*^9, 
   3.6149729558402643`*^9}, 3.6149732585021343`*^9, 3.615270782899571*^9, 
   3.615270921589776*^9, {3.615271044794056*^9, 3.615271045337688*^9}, 
   3.615271575571576*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Check", " ", "symmetry", " ", "of", " ", "\[CapitalOmega]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6229223778666677`*^9, 3.622922385544505*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "d"}], "}"}]}], "]"}], "-", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", "a"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "d"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "d"}], "}"}]}], "]"}], "-", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "c"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614972957500574*^9, 3.614972974420362*^9}, {
  3.614973272462646*^9, 3.6149732765986223`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.614972974821128*^9, {3.61497326707541*^9, 3.614973276876474*^9}, 
   3.615016187371827*^9, 3.61501638843647*^9, 3.6150442002036057`*^9, 
   3.6151065269336233`*^9, 3.615123660568825*^9, 3.615270785592969*^9, 
   3.6152709237243423`*^9, 3.615271047165176*^9, 3.615271586389743*^9, 
   3.615965367286384*^9, 3.615976067406138*^9, 3.6160075609120493`*^9, 
   3.6211060004211884`*^9, 3.6229223869697237`*^9, 3.622981022571719*^9, 
   3.622981070935039*^9, 3.622983692352351*^9, 3.6229841089484167`*^9, 
   3.622988600657502*^9, 3.622992818610216*^9, 3.622993422074543*^9, 
   3.62326945632873*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.614972974821128*^9, {3.61497326707541*^9, 3.614973276876474*^9}, 
   3.615016187371827*^9, 3.61501638843647*^9, 3.6150442002036057`*^9, 
   3.6151065269336233`*^9, 3.615123660568825*^9, 3.615270785592969*^9, 
   3.6152709237243423`*^9, 3.615271047165176*^9, 3.615271586389743*^9, 
   3.615965367286384*^9, 3.615976067406138*^9, 3.6160075609120493`*^9, 
   3.6211060004211884`*^9, 3.6229223869697237`*^9, 3.622981022571719*^9, 
   3.622981070935039*^9, 3.622983692352351*^9, 3.6229841089484167`*^9, 
   3.622988600657502*^9, 3.622992818610216*^9, 3.622993422074543*^9, 
   3.623269456333762*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Replace", " ", "monomials", " ", "that", " ", "are", " ", "related", " ", 
   "by", " ", "a", " ", "permutation", " ", "of", " ", "dummy", " ", 
   "indices"}], "*)"}]], "Input",
 CellChangeTimes->{{3.622922428097711*^9, 3.622922447062151*^9}, {
   3.622922499511216*^9, 3.622922501688813*^9}, 3.6229810715453587`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"perm", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"I11", " ", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"a", ",", "b"}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"K11", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{"R1", "[", "a", "]"}], ",", 
     RowBox[{"{", "a", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"r11", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I11", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I11"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"t11", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K11", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I11"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"u38", "=", 
   RowBox[{"R2", "\[Rule]", " ", "I11"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.612630145174333*^9, 3.61263014586865*^9}, {
   3.6126314820290728`*^9, 3.612631484285534*^9}, 3.6126315437922697`*^9, {
   3.612647855110157*^9, 3.6126478561014557`*^9}, 3.612647927396419*^9, {
   3.612651524130076*^9, 3.6126515242469587`*^9}, {3.612710545350316*^9, 
   3.612710546219201*^9}, {3.615016282363078*^9, 3.615016282822138*^9}, 
   3.615123673644051*^9, {3.6160075527188177`*^9, 3.616007553705832*^9}},
 CellID->988068787],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "repl", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repl", " ", "=", " ", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"t11", ",", "u38", ",", "r11"}], "}"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQHVMeIdvz6pVjZ0KZPIhedc+mCEQv+l0LppvPsUn2
AukMxY1SIPrMqscp/UA67+4vMB2RvG0GiN6z+RyYvuTyZj2Ifn5pwhYQXTNv
m88MIC2yXs4PRO85XFsJohcbOFWDaIk8lzUgWvbGVzB9/7zAERAtcLoSTHu3
ZtwB0Xo7ptwD0VLOB7+A6H5pta8guunSwv8gOkn7OZgWuj/LdCaQvt5xA0y/
WLDdE0RfdvjkC6IbnuYlgWilntxkEM1yk2PhRiDtovkDTLddvf95E5Autv4G
plfJqU+SeP/KcUdLHZieV5e1FkSXcfitA9EA3fbALw==
  "]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Compute", " ", 
   RowBox[{"Tr", "[", "\[CapitalOmega]", "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.622922534518482*^9, 3.6229225411699247`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr\[CapitalOmega]1", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"hollowSum", "[", 
     RowBox[{
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", " ", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.614973305849337*^9, 3.614973346115715*^9}, {
  3.615016311399095*^9, 3.6150163159111223`*^9}, {3.616008242132387*^9, 
  3.616008242633699*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"48", " ", "c2", " ", "w1", " ", 
       RowBox[{"sum", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"a", ",", "b"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]]}], "-", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "w2", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"96", " ", "c2", " ", "w2", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w2", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"32", " ", "c1", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c3", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"64", " ", "c1", " ", "w4", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"64", " ", "c2", " ", "w4", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w1", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c2", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c3", " ", "w3", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"64", " ", "c2", " ", "w4", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c1", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w5", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "w6", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "w6", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"64", " ", "c1", " ", "w7", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"128", " ", "c2", " ", "w7", " ", 
      RowBox[{"sum", "[", 
       RowBox[{
        RowBox[{"R1", "[", "a", "]"}], ",", 
        RowBox[{"{", "a", "}"}]}], "]"}]}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.614973339009564*^9, 3.614973346455599*^9}, 
   3.61501618812286*^9, 3.61501631630582*^9, 3.6150164150133333`*^9, 
   3.615044204987506*^9, 3.615106531875551*^9, 3.615279281278417*^9, 
   3.615965374155656*^9, 3.615976069481543*^9, 3.616008243043775*^9, 
   3.6211060005682793`*^9, 3.622922547324769*^9, 3.622981029021694*^9, 
   3.6229810751319427`*^9, 3.622983692440621*^9, 3.622984109037785*^9, 
   3.6229886007705183`*^9, 3.62299281914256*^9, 3.622993422175581*^9, 
   3.623269456448936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr\[CapitalOmega]1sim", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Tr\[CapitalOmega]1", "/.", "repl"}], ")"}], "/.", "repl"}], 
    ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"I11", "\[Rule]", " ", "L11"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6127081471978903`*^9, 3.612708158838176*^9}, 
   3.612708470372555*^9, {3.612708525258239*^9, 3.612708531321396*^9}, {
   3.61271083953585*^9, 3.612710841263158*^9}, 3.612710893847746*^9, {
   3.6150161567004147`*^9, 3.615016160788412*^9}, {3.615016251954883*^9, 
   3.6150162670611763`*^9}, {3.6150163406551743`*^9, 3.6150163463252087`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"96", " ", "c2", " ", "L11", " ", "w1"}], 
      SuperscriptBox["CC", 
       RowBox[{"3", "/", "2"}]]]}], "-", 
    FractionBox[
     RowBox[{"96", " ", "c3", " ", "L11", " ", "w1"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "L11", " ", "w2"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"96", " ", "c2", " ", "L11", " ", "w2"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "L11", " ", "w2"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "L11", " ", "w3"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"32", " ", "c2", " ", "L11", " ", "w3"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "L11", " ", "w3"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"64", " ", "c1", " ", "L11", " ", "w4"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"128", " ", "c2", " ", "L11", " ", "w4"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"16", " ", "c1", " ", "L11", " ", "w5"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"64", " ", "c2", " ", "L11", " ", "w5"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "L11", " ", "w5"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"48", " ", "c1", " ", "L11", " ", "w6"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"48", " ", "c3", " ", "L11", " ", "w6"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "-", 
    FractionBox[
     RowBox[{"64", " ", "c1", " ", "L11", " ", "w7"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"128", " ", "c2", " ", "L11", " ", "w7"}], 
     SuperscriptBox["CC", 
      RowBox[{"3", "/", "2"}]]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.615016346676284*^9, 3.615016444141074*^9, 3.6150442074335203`*^9, 
   3.615106533591795*^9, 3.615279289260078*^9, 3.61596546284974*^9, 
   3.615976072019939*^9, 3.616008244862918*^9, 3.621106000659133*^9, {
   3.622922560476956*^9, 3.622922567780216*^9}, 3.622981030787362*^9, 
   3.622981076398633*^9, 3.6229836924700413`*^9, 3.622984109081509*^9, 
   3.622988600794594*^9, 3.622992819179793*^9, 3.622993422197228*^9, 
   3.6232694564981337`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Compute", " ", 
   RowBox[{"Tr", "[", 
    RowBox[{"\[CapitalOmega]", "^", "2"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6229225847130404`*^9, 3.622922592196184*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr\[CapitalOmega]2", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"hollowSum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"c", ",", "d"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", " ", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.614973351174322*^9, 3.614973367931078*^9}, {
  3.615016095378936*^9, 3.615016104118704*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", "576"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
              "1536", " ", "c1", " ", "c2", " ", "R2", " ", "w1", " ", "w4", 
               " ", 
               RowBox[{"sum", "[", 
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"a", ",", "c"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "c"}], "}"}]}], "]"}]}], 
              SuperscriptBox["CC", "3"]]}], "-", 
            FractionBox[
             RowBox[{"1536", " ", 
              SuperscriptBox["c2", "2"], " ", "R2", " ", "w1", " ", "w4", " ", 
              RowBox[{"sum", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"a", ",", "c"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "c"}], "}"}]}], "]"}]}], 
             SuperscriptBox["CC", "3"]], "-", 
            FractionBox[
             RowBox[{
             "3072", " ", "c1", " ", "c3", " ", "R2", " ", "w1", " ", "w4", 
              " ", 
              RowBox[{"sum", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"a", ",", "c"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "c"}], "}"}]}], "]"}]}], 
             SuperscriptBox["CC", "3"]], "+", 
            TemplateBox[{"2817"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
            FractionBox[
             RowBox[{"3072", " ", 
              SuperscriptBox["c1", "2"], " ", "w2", " ", "w7", " ", 
              RowBox[{"sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"b", ",", "d"}], "]"}], " ", 
                 RowBox[{"R1", "[", "d", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "d"}], "}"}]}], "]"}]}], 
             SuperscriptBox["CC", "3"]], "-", 
            FractionBox[
             RowBox[{
             "7680", " ", "c1", " ", "c2", " ", "w2", " ", "w7", " ", 
              RowBox[{"sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"b", ",", "d"}], "]"}], " ", 
                 RowBox[{"R1", "[", "d", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "d"}], "}"}]}], "]"}]}], 
             SuperscriptBox["CC", "3"]], "+", 
            FractionBox[
             RowBox[{"3072", " ", 
              SuperscriptBox["c2", "2"], " ", "w2", " ", "w7", " ", 
              RowBox[{"sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"b", ",", "d"}], "]"}], " ", 
                 RowBox[{"R1", "[", "d", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "d"}], "}"}]}], "]"}]}], 
             SuperscriptBox["CC", "3"]], "-", 
            FractionBox[
             RowBox[{"512", " ", 
              SuperscriptBox["c1", "2"], " ", "w3", " ", "w7", " ", 
              RowBox[{"sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"b", ",", "d"}], "]"}], " ", 
                 RowBox[{"R1", "[", "d", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "d"}], "}"}]}], "]"}]}], 
             SuperscriptBox["CC", "3"]], "+", 
            FractionBox[
             RowBox[{
             "1536", " ", "c1", " ", "c2", " ", "w3", " ", "w7", " ", 
              RowBox[{"sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"b", ",", "d"}], "]"}], " ", 
                 RowBox[{"R1", "[", "d", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "d"}], "}"}]}], "]"}]}], 
             SuperscriptBox["CC", "3"]], "-", 
            FractionBox[
             RowBox[{"1024", " ", 
              SuperscriptBox["c2", "2"], " ", "w3", " ", "w7", " ", 
              RowBox[{"sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"b", ",", "d"}], "]"}], " ", 
                 RowBox[{"R1", "[", "d", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "d"}], "}"}]}], "]"}]}], 
             SuperscriptBox["CC", "3"]]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{59., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 102, -3232939564203879211, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{58., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 102, -3232939564203879211, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{43., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 102, -3232939564203879211, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[102]]], "Output",
 CellChangeTimes->{3.6149733928529873`*^9, 3.615016214279499*^9, 
  3.6150164702331333`*^9, 3.6150442325807323`*^9, 3.6151065573761673`*^9, 
  3.615279317395056*^9, 3.6159654887952003`*^9, 3.615976095926528*^9, 
  3.616008268924429*^9, 3.62110602693218*^9, 3.6229226217198143`*^9, 
  3.6229810560554333`*^9, 3.622981102120425*^9, 3.622983717291089*^9, 
  3.622984133799871*^9, 3.6229886248915977`*^9, 3.622992843195004*^9, 
  3.622993446388631*^9, 3.623269480013816*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Replace", " ", "monomials", " ", "that", " ", "are", " ", "related", " ", 
   "by", " ", "a", " ", "permutation", " ", "of", " ", "dummy", " ", 
   "indices"}], "*)"}]], "Input",
 CellChangeTimes->{{3.622922428097711*^9, 3.622922447062151*^9}, {
  3.622922499511216*^9, 3.622922501688813*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"perm", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.612630145174333*^9, 3.61263014586865*^9}, {
   3.6126314820290728`*^9, 3.612631484285534*^9}, 3.6126315437922697`*^9, {
   3.612647855110157*^9, 3.6126478561014557`*^9}, 3.612647927396419*^9, {
   3.612651524130076*^9, 3.6126515242469587`*^9}, {3.612710545350316*^9, 
   3.612710546219201*^9}},
 CellID->25032],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I11", " ", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"a", ",", "b"}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I21", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "^", "2"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I22", " ", "=", " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I23", " ", "=", 
   RowBox[{"I11", "^", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.612630984888702*^9, 3.6126310723066397`*^9}, {
  3.612632735010994*^9, 3.612632872025075*^9}, {3.6126329123550453`*^9, 
  3.612632961653566*^9}, {3.6126330262697*^9, 3.6126330556792603`*^9}, {
  3.6126383792314*^9, 3.612638380686717*^9}, {3.615016501729661*^9, 
  3.6150165020573483`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K11", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{"R1", "[", "a", "]"}], ",", 
     RowBox[{"{", "a", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K221", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R1", "[", "a", "]"}], "^", "2"}], ",", 
     RowBox[{"{", "a", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K222", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"R1", "[", "a", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K23", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R1", "[", "a", "]"}], 
      RowBox[{"R1", "[", "b", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.622922736483287*^9, 3.6229227375318327`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r11", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I11", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I11"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r21", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I21", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I21"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r22", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I22", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I22"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r23", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I23", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I23"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6126301671771097`*^9, 3.612630226059887*^9}, {
   3.61263025814135*^9, 3.612630258795456*^9}, {3.612630316341915*^9, 
   3.612630362388434*^9}, {3.612630422131072*^9, 3.612630431154377*^9}, {
   3.61263050924091*^9, 3.6126305109459763`*^9}, {3.612630627489962*^9, 
   3.612630674229046*^9}, {3.612630742826906*^9, 3.612630752145226*^9}, 
   3.6126307934490137`*^9, {3.6126310831786118`*^9, 3.61263111738376*^9}, {
   3.612631161165862*^9, 3.612631257826226*^9}, {3.612631497518917*^9, 
   3.6126315334303293`*^9}, {3.6126315892981157`*^9, 
   3.6126316286437683`*^9}, {3.6126330141977777`*^9, 3.612633021277993*^9}, {
   3.6126330616312323`*^9, 3.612633140054796*^9}, {3.612634263857061*^9, 
   3.612634297986504*^9}, {3.612637842669673*^9, 3.6126378446248627`*^9}, {
   3.612651542054716*^9, 3.6126515471139708`*^9}, {3.612710566096443*^9, 
   3.612710571125752*^9}, {3.6150164879053802`*^9, 3.615016491785212*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t11", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K11", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I11"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t221", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K221", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I22"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t222", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K222", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I22"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t23", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K23", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I23"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.612710705826578*^9, 3.612710721251128*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u38", "=", 
   RowBox[{"R2", "\[Rule]", " ", "I11"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6127080253759613`*^9, 3.612708033008589*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "repl", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repl", " ", "=", " ", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
      "r11", ",", "r21", ",", "r22", ",", "r23", ",", "t11", ",", "t221", ",",
        "t222", ",", "t23", ",", "u38"}], "}"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.61263127476457*^9, 3.612631291699284*^9}, {
   3.6126319539021807`*^9, 3.612631955936967*^9}, {3.612633288212709*^9, 
   3.612633301535328*^9}, {3.612637991114599*^9, 3.61263799183953*^9}, {
   3.612638405699627*^9, 3.61263840645944*^9}, {3.612638591383401*^9, 
   3.612638628525745*^9}, {3.612656229706846*^9, 3.612656240958872*^9}, {
   3.6126565879301434`*^9, 3.612656602068437*^9}, {3.612656994138439*^9, 
   3.612656999682631*^9}, {3.612657184525375*^9, 3.612657187806038*^9}, {
   3.612657379266271*^9, 3.612657396647483*^9}, {3.612657574039441*^9, 
   3.612657577190864*^9}, {3.6126576610569468`*^9, 3.6126576632240458`*^9}, {
   3.6126580928397303`*^9, 3.612658094766704*^9}, {3.612658253738392*^9, 
   3.612658287570413*^9}, {3.612658451465515*^9, 3.612658459423356*^9}, {
   3.612708104276491*^9, 3.6127081117550373`*^9}, {3.612710814994815*^9, 
   3.612710815694757*^9}, {3.615016081222493*^9, 3.615016083953701*^9}, 
   3.615016531881555*^9, {3.62292285518085*^9, 3.6229228584859133`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr\[CapitalOmega]2sim", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Tr\[CapitalOmega]2", "/.", "repl"}], ")"}], "/.", "repl"}], 
    ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"I11", "\[Rule]", " ", "L11"}], ",", 
     RowBox[{"I21", "\[Rule]", " ", "L21"}], ",", 
     RowBox[{"I22", "\[Rule]", " ", "L22"}], ",", 
     RowBox[{"I23", "\[Rule]", " ", "L23"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6127081471978903`*^9, 3.612708158838176*^9}, 
   3.612708470372555*^9, {3.612708525258239*^9, 3.612708531321396*^9}, {
   3.61271083953585*^9, 3.612710841263158*^9}, 3.612710893847746*^9, {
   3.6150161567004147`*^9, 3.615016160788412*^9}, {3.615016251954883*^9, 
   3.6150162670611763`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "576"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4608", " ", 
       SuperscriptBox["c1", "2"], " ", "L21", " ", 
       SuperscriptBox["w1", "2"]}], 
      SuperscriptBox["CC", "3"]]}], "-", 
    FractionBox[
     RowBox[{"9216", " ", "c1", " ", "c2", " ", "L21", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"9216", " ", "c1", " ", "c3", " ", "L21", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"9216", " ", "c1", " ", "c2", " ", "L22", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"27648", " ", "c1", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"73728", " ", "c2", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4608", " ", "c1", " ", "c3", " ", "L23", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", "c2", " ", "c3", " ", "L23", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", 
      SuperscriptBox["w1", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c2", " ", "L21", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c3", " ", "L21", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c2", " ", "L22", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c3", " ", "L22", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "73728", " ", "c2", " ", "c3", " ", "L22", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "18432", " ", "c2", " ", "c3", " ", "L23", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w1", " ", "w2"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", 
      SuperscriptBox["w2", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", "c1", " ", "c2", " ", "L21", " ", 
      SuperscriptBox["w2", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", 
      SuperscriptBox["w2", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"9216", " ", "c1", " ", "c3", " ", "L21", " ", 
      SuperscriptBox["w2", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", 
      SuperscriptBox["w2", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", "c2", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w2", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2304", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", 
      SuperscriptBox["w2", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c2", " ", "L21", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"24576", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c3", " ", "L21", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c2", " ", "L22", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"61440", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "30720", " ", "c1", " ", "c3", " ", "L22", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "73728", " ", "c2", " ", "c3", " ", "L22", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c2", " ", "L23", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c3", " ", "L23", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "43008", " ", "c2", " ", "c3", " ", "L23", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w1", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c2", " ", "L21", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c3", " ", "L21", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c2", " ", "L22", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L22", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "36864", " ", "c2", " ", "c3", " ", "L22", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c2", " ", "c3", " ", "L23", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w2", " ", "w3"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"5120", " ", "c1", " ", "c2", " ", "L21", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4096", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"1024", " ", "c1", " ", "c3", " ", "L21", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2048", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"1024", " ", "c1", " ", "c2", " ", "L22", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"20480", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"8192", " ", "c1", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", "c2", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2048", " ", "c1", " ", "c2", " ", "L23", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3584", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2048", " ", "c1", " ", "c3", " ", "L23", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"12288", " ", "c2", " ", "c3", " ", "L23", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2304", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", 
      SuperscriptBox["w3", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", "w1", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "24576", " ", "c1", " ", "c2", " ", "L21", " ", "w1", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w1", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "73728", " ", "c1", " ", "c2", " ", "L22", " ", "w1", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"98304", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w1", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w1", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "24576", " ", "c1", " ", "c3", " ", "L23", " ", "w1", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "49152", " ", "c2", " ", "c3", " ", "L23", " ", "w1", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", "w2", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "24576", " ", "c1", " ", "c2", " ", "L21", " ", "w2", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "24576", " ", "c1", " ", "c2", " ", "L22", " ", "w2", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w2", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w2", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c2", " ", "L23", " ", "w2", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w2", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "24576", " ", "c2", " ", "c3", " ", "L23", " ", "w2", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"4096", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"8192", " ", "c1", " ", "c2", " ", "L21", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"8192", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "40960", " ", "c1", " ", "c2", " ", "L22", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"1024", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4096", " ", "c1", " ", "c2", " ", "L23", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"24576", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "24576", " ", "c2", " ", "c3", " ", "L23", " ", "w3", " ", "w4"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", 
      SuperscriptBox["w4", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"24576", " ", "c1", " ", "c2", " ", "L23", " ", 
      SuperscriptBox["w4", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"24576", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", 
      SuperscriptBox["w4", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"6144", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "24576", " ", "c1", " ", "c2", " ", "L21", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"24576", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "61440", " ", "c1", " ", "c2", " ", "L22", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"135168", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "36864", " ", "c1", " ", "c3", " ", "L22", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "73728", " ", "c2", " ", "c3", " ", "L22", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c2", " ", "L23", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "21504", " ", "c1", " ", "c3", " ", "L23", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "79872", " ", "c2", " ", "c3", " ", "L23", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w1", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c2", " ", "L21", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c2", " ", "L22", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c3", " ", "L22", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "36864", " ", "c2", " ", "c3", " ", "L22", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c2", " ", "L23", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c3", " ", "L23", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "30720", " ", "c2", " ", "c3", " ", "L23", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w2", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"2048", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"8192", " ", "c1", " ", "c2", " ", "L21", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"8192", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"1024", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "40960", " ", "c1", " ", "c2", " ", "L22", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"77824", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c3", " ", "L22", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "36864", " ", "c2", " ", "c3", " ", "L22", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2048", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4096", " ", "c1", " ", "c2", " ", "L23", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"34816", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "43008", " ", "c2", " ", "c3", " ", "L23", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w3", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w4", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "49152", " ", "c1", " ", "c2", " ", "L22", " ", "w4", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w4", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w4", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "36864", " ", "c1", " ", "c2", " ", "L23", " ", "w4", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"61440", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w4", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w4", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "24576", " ", "c2", " ", "c3", " ", "L23", " ", "w4", " ", "w5"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"1024", " ", 
      SuperscriptBox["c1", "2"], " ", "L21", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"4096", " ", "c1", " ", "c2", " ", "L21", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4096", " ", 
      SuperscriptBox["c2", "2"], " ", "L21", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"5120", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"38912", " ", "c1", " ", "c2", " ", "L22", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"57344", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"9216", " ", "c1", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", "c2", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"1280", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"20480", " ", "c1", " ", "c2", " ", "L23", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"45056", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"10752", " ", "c1", " ", "c3", " ", "L23", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"30720", " ", "c2", " ", "c3", " ", "L23", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2304", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", 
      SuperscriptBox["w5", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "36864", " ", "c1", " ", "c2", " ", "L22", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"110592", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "36864", " ", "c1", " ", "c3", " ", "L22", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "73728", " ", "c2", " ", "c3", " ", "L22", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"55296", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"9216", " ", "c1", " ", "c3", " ", "L23", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "55296", " ", "c2", " ", "c3", " ", "L23", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w1", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"9216", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w2", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w2", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c3", " ", "L22", " ", "w2", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "36864", " ", "c2", " ", "c3", " ", "L22", " ", "w2", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w2", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "18432", " ", "c2", " ", "c3", " ", "L23", " ", "w2", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w2", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "24576", " ", "c1", " ", "c2", " ", "L22", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"61440", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c3", " ", "L22", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "36864", " ", "c2", " ", "c3", " ", "L22", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"1536", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c2", " ", "L23", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"6144", " ", "c1", " ", "c3", " ", "L23", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "30720", " ", "c2", " ", "c3", " ", "L23", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w3", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w4", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "49152", " ", "c1", " ", "c2", " ", "L22", " ", "w4", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w4", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w4", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c2", " ", "L23", " ", "w4", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w4", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w4", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "24576", " ", "c2", " ", "c3", " ", "L23", " ", "w4", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"6144", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "61440", " ", "c1", " ", "c2", " ", "L22", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"98304", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "18432", " ", "c1", " ", "c3", " ", "L22", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "36864", " ", "c2", " ", "c3", " ", "L22", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"1536", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "24576", " ", "c1", " ", "c2", " ", "L23", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"73728", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "15360", " ", "c1", " ", "c3", " ", "L23", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "49152", " ", "c2", " ", "c3", " ", "L23", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4608", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", "w5", " ", "w6"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", "c1", " ", "c2", " ", "L22", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"9216", " ", "c1", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", "c2", " ", "c3", " ", "L22", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2304", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"18432", " ", "c1", " ", "c2", " ", "L23", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"4608", " ", "c1", " ", "c3", " ", "L23", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"18432", " ", "c2", " ", "c3", " ", "L23", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"2304", " ", 
      SuperscriptBox["c3", "2"], " ", "L23", " ", 
      SuperscriptBox["w6", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"24576", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w1", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "98304", " ", "c1", " ", "c2", " ", "L22", " ", "w1", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"98304", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w1", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w1", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "61440", " ", "c1", " ", "c2", " ", "L23", " ", "w1", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"110592", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w1", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "24576", " ", "c1", " ", "c3", " ", "L23", " ", "w1", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "49152", " ", "c2", " ", "c3", " ", "L23", " ", "w1", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w2", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "49152", " ", "c1", " ", "c2", " ", "L22", " ", "w2", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w2", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w2", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c2", " ", "L23", " ", "w2", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w2", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w2", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "24576", " ", "c2", " ", "c3", " ", "L23", " ", "w2", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w3", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "49152", " ", "c1", " ", "c2", " ", "L22", " ", "w3", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w3", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"3072", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w3", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "36864", " ", "c1", " ", "c2", " ", "L23", " ", "w3", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"61440", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w3", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w3", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "24576", " ", "c2", " ", "c3", " ", "L23", " ", "w3", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w4", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "49152", " ", "c1", " ", "c2", " ", "L23", " ", "w4", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w4", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w5", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "49152", " ", "c1", " ", "c2", " ", "L22", " ", "w5", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w5", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w5", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "73728", " ", "c1", " ", "c2", " ", "L23", " ", "w5", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"98304", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w5", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w5", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "24576", " ", "c2", " ", "c3", " ", "L23", " ", "w5", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"12288", " ", 
      SuperscriptBox["c1", "2"], " ", "L22", " ", "w6", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "49152", " ", "c1", " ", "c2", " ", "L22", " ", "w6", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"49152", " ", 
      SuperscriptBox["c2", "2"], " ", "L22", " ", "w6", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"6144", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w6", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "49152", " ", "c1", " ", "c2", " ", "L23", " ", "w6", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"73728", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w6", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "12288", " ", "c1", " ", "c3", " ", "L23", " ", "w6", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "24576", " ", "c2", " ", "c3", " ", "L23", " ", "w6", " ", "w7"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"6144", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", 
      SuperscriptBox["w7", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"24576", " ", "c1", " ", "c2", " ", "L23", " ", 
      SuperscriptBox["w7", "2"]}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"24576", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", 
      SuperscriptBox["w7", "2"]}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"36864", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w1", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "147456", " ", "c1", " ", "c2", " ", "L23", " ", "w1", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"147456", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w1", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w2", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "73728", " ", "c1", " ", "c2", " ", "L23", " ", "w2", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"73728", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w2", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"18432", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w3", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{
     "73728", " ", "c1", " ", "c2", " ", "L23", " ", "w3", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{"73728", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w3", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w5", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "73728", " ", "c1", " ", "c2", " ", "L23", " ", "w5", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"73728", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w5", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"18432", " ", 
      SuperscriptBox["c1", "2"], " ", "L23", " ", "w6", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "-", 
    FractionBox[
     RowBox[{
     "73728", " ", "c1", " ", "c2", " ", "L23", " ", "w6", " ", "w8"}], 
     SuperscriptBox["CC", "3"]], "+", 
    FractionBox[
     RowBox[{"73728", " ", 
      SuperscriptBox["c2", "2"], " ", "L23", " ", "w6", " ", "w8"}], 
     SuperscriptBox["CC", "3"]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.622922915585813*^9, 3.622922947562428*^9, 
  3.622981116134864*^9, 3.622983717638036*^9, 3.622984134090568*^9, 
  3.6229886251819487`*^9, 3.622992843597988*^9, 3.622993446650489*^9, 
  3.623269480923527*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", 
    RowBox[{"Tr", "[", 
     RowBox[{"\[CapitalOmega]", "^", "3"}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Tr\[CapitalOmega]3", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     RowBox[{"hollowSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "d"}], "}"}]}], "]"}], 
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "f"}], "}"}]}], "]"}], 
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"e", ",", "f"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "d"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "f"}], "}"}]}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", " ", "0"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.622992630415393*^9, 3.622992729312067*^9}, {
  3.623269217766953*^9, 3.623269218970818*^9}, {3.626968291299122*^9, 
  3.626968345595654*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"perm", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.612630145174333*^9, 3.61263014586865*^9}, {
   3.6126314820290728`*^9, 3.612631484285534*^9}, 3.6126315437922697`*^9, {
   3.612647855110157*^9, 3.6126478561014557`*^9}, 3.612647927396419*^9, {
   3.612651524130076*^9, 3.6126515242469587`*^9}, {3.612710545350316*^9, 
   3.612710546219201*^9}, {3.6136772399402933`*^9, 3.6136772402950974`*^9}},
 CellID->1506410423],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I11", " ", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"a", ",", "b"}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I21", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "^", "2"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I22", " ", "=", " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I23", " ", "=", 
   RowBox[{"I11", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I31", "=", " ", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "c"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"c", ",", "a"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I32", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "^", "3"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I33", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "^", "2"}], 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I34", "=", " ", 
   RowBox[{"I21", " ", "*", "I11"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I35", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"b", ",", "d"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I36", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "d"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I37", "=", 
   RowBox[{"I22", "*", "I11"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I38", "=", 
   RowBox[{"I11", "^", "3"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.612630984888702*^9, 3.6126310723066397`*^9}, {
  3.612632735010994*^9, 3.612632872025075*^9}, {3.6126329123550453`*^9, 
  3.612632961653566*^9}, {3.6126330262697*^9, 3.6126330556792603`*^9}, {
  3.6126383792314*^9, 3.612638380686717*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K11", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{"R1", "[", "a", "]"}], ",", 
     RowBox[{"{", "a", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K221", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R1", "[", "a", "]"}], "^", "2"}], ",", 
     RowBox[{"{", "a", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K222", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"R1", "[", "a", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K23", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R1", "[", "a", "]"}], 
      RowBox[{"R1", "[", "b", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K33", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "^", "2"}], 
      RowBox[{"R1", "[", "a", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K34", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "^", "2"}], 
      RowBox[{"R1", "[", "c", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K351", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"R1", "[", "a", "]"}], 
      RowBox[{"R1", "[", "b", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K352", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], 
      RowBox[{"R1", "[", "b", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K361", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R1", "[", "a", "]"}], "^", "3"}], ",", 
     RowBox[{"{", "a", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K362", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{
       RowBox[{"R1", "[", "a", "]"}], "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K363", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "c"}], "]"}], 
      RowBox[{"R1", "[", "a", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K37", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"R1", "[", "a", "]"}], 
      RowBox[{"R1", "[", "c", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K38", "=", 
   RowBox[{"sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R1", "[", "a", "]"}], 
      RowBox[{"R1", "[", "b", "]"}], 
      RowBox[{"R1", "[", "c", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.612655982887011*^9, 3.612656053213394*^9}, {
   3.6126563721647177`*^9, 3.612656511010127*^9}, {3.612656705758081*^9, 
   3.612656722139442*^9}, {3.6126568883824387`*^9, 3.6126569395271177`*^9}, {
   3.612657057933765*^9, 3.612657104600356*^9}, {3.61265773553281*^9, 
   3.612657737685877*^9}, {3.6126579266393147`*^9, 3.612657928285676*^9}, {
   3.612658034479944*^9, 3.6126580588569593`*^9}, {3.612658149501965*^9, 
   3.612658149604796*^9}, 3.613676973425261*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r11", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I11", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I11"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r21", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I21", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I21"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r22", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I22", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I22"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r23", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I23", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I23"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r31", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I31", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I31"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"r32", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I32", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I32"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"r33", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I33", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I33"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"r34", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I34", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I34"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"r35", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I35", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I35"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"r36", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I36", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I36"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"r37", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I37", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I37"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"r38", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I38", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I38"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6126301671771097`*^9, 3.612630226059887*^9}, {
   3.61263025814135*^9, 3.612630258795456*^9}, {3.612630316341915*^9, 
   3.612630362388434*^9}, {3.612630422131072*^9, 3.612630431154377*^9}, {
   3.61263050924091*^9, 3.6126305109459763`*^9}, {3.612630627489962*^9, 
   3.612630674229046*^9}, {3.612630742826906*^9, 3.612630752145226*^9}, 
   3.6126307934490137`*^9, {3.6126310831786118`*^9, 3.61263111738376*^9}, {
   3.612631161165862*^9, 3.612631257826226*^9}, {3.612631497518917*^9, 
   3.6126315334303293`*^9}, {3.6126315892981157`*^9, 
   3.6126316286437683`*^9}, {3.6126330141977777`*^9, 3.612633021277993*^9}, {
   3.6126330616312323`*^9, 3.612633140054796*^9}, {3.612634263857061*^9, 
   3.612634297986504*^9}, {3.612637842669673*^9, 3.6126378446248627`*^9}, {
   3.612654450244214*^9, 3.612654455651372*^9}, {3.6126576117213583`*^9, 
   3.6126576392189417`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t11", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K11", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I11"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t221", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K221", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I22"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t222", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K222", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I22"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t23", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K23", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I23"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t33", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K33", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I33"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"t34", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K34", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I34"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t351", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K351", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I35"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t352", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K352", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I35"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"t361", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K361", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I36"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t362", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K362", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I36"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t363", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K363", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I36"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t37", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K37", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I37"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t38", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K38", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ",", 
          RowBox[{"e", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
          RowBox[{"f", "\[Rule]", " ", 
           RowBox[{"perm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}], "}"}]}], ")"}], 
      "\[Rule]", " ", "I38"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.612656083909651*^9, 3.6126561569768353`*^9}, {
  3.612656522854912*^9, 3.612656581152439*^9}, {3.612656945368916*^9, 
  3.612656961971612*^9}, {3.61265716603269*^9, 3.612657176054604*^9}, {
  3.612657643302203*^9, 3.612657656987537*^9}, {3.612658074257017*^9, 
  3.61265808727248*^9}, {3.612708023650999*^9, 3.612708023997575*^9}, {
  3.6136773100816183`*^9, 3.613677311907968*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u38", "=", 
   RowBox[{"R2", "\[Rule]", " ", "I11"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6127080253759613`*^9, 3.612708033008589*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "repl", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repl", " ", "=", " ", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
      "r11", ",", "r21", ",", "r22", ",", "r23", ",", "r31", ",", "r32", ",", 
       "r33", ",", "r34", ",", "r35", ",", "r36", ",", "r37", ",", "r38", ",",
        "t11", ",", "t221", ",", "t222", ",", "t23", ",", "t33", ",", "t34", 
       ",", "t351", ",", "t352", ",", "t361", ",", "t362", ",", "t363", ",", 
       "t37", ",", "t38", ",", "u38"}], "}"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.61263127476457*^9, 3.612631291699284*^9}, {
   3.6126319539021807`*^9, 3.612631955936967*^9}, {3.612633288212709*^9, 
   3.612633301535328*^9}, {3.612637991114599*^9, 3.61263799183953*^9}, {
   3.612638405699627*^9, 3.61263840645944*^9}, {3.612638591383401*^9, 
   3.612638628525745*^9}, {3.612656229706846*^9, 3.612656240958872*^9}, {
   3.6126565879301434`*^9, 3.612656602068437*^9}, {3.612656994138439*^9, 
   3.612656999682631*^9}, {3.612657184525375*^9, 3.612657187806038*^9}, {
   3.612657379266271*^9, 3.612657396647483*^9}, {3.612657574039441*^9, 
   3.612657577190864*^9}, {3.6126576610569468`*^9, 3.6126576632240458`*^9}, {
   3.6126580928397303`*^9, 3.612658094766704*^9}, {3.612658253738392*^9, 
   3.612658287570413*^9}, {3.612658451465515*^9, 3.612658459423356*^9}, {
   3.612708104276491*^9, 3.6127081117550373`*^9}, 3.61367731670665*^9, {
   3.6150340521436033`*^9, 3.615034054808717*^9}, {3.62297864867908*^9, 
   3.622978652204542*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr\[CapitalOmega]3sim", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Tr\[CapitalOmega]3", "/.", "repl"}], ")"}], "/.", "repl"}], 
    ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"I11", "\[Rule]", " ", "L11"}], ",", 
     RowBox[{"I21", "\[Rule]", " ", "L21"}], ",", 
     RowBox[{"I22", "\[Rule]", " ", "L22"}], ",", 
     RowBox[{"I23", "\[Rule]", " ", "L23"}], ",", 
     RowBox[{"I31", "\[Rule]", " ", "L31"}], ",", 
     RowBox[{"I32", "\[Rule]", " ", "L32"}], ",", 
     RowBox[{"I33", "\[Rule]", " ", "L33"}], ",", 
     RowBox[{"I34", "\[Rule]", " ", "L34"}], ",", 
     RowBox[{"I35", "\[Rule]", " ", "L35"}], ",", 
     RowBox[{"I36", "\[Rule]", " ", "L36"}], ",", 
     RowBox[{"I37", "\[Rule]", " ", "L37"}], ",", 
     RowBox[{"I38", "\[Rule]", " ", "L38"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6127081471978903`*^9, 3.612708158838176*^9}, 
   3.612708470372555*^9, {3.612708525258239*^9, 3.612708531321396*^9}, {
   3.615034057316366*^9, 3.615034060112473*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"221184", " ", 
              SuperscriptBox["c1", "3"], " ", "L31", " ", 
              SuperscriptBox["w1", "3"]}], 
             SuperscriptBox["CC", 
              RowBox[{"9", "/", "2"}]]]}], "-", 
           FractionBox[
            RowBox[{"1327104", " ", 
             SuperscriptBox["c1", "2"], " ", "c2", " ", "L31", " ", 
             SuperscriptBox["w1", "3"]}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]], "+", 
           FractionBox[
            RowBox[{"7962624", " ", "c1", " ", 
             SuperscriptBox["c2", "2"], " ", "L31", " ", 
             SuperscriptBox["w1", "3"]}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]], "-", 
           FractionBox[
            RowBox[{"7077888", " ", 
             SuperscriptBox["c2", "3"], " ", "L31", " ", 
             SuperscriptBox["w1", "3"]}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]], "+", 
           FractionBox[
            RowBox[{"1327104", " ", 
             SuperscriptBox["c1", "2"], " ", "c3", " ", "L31", " ", 
             SuperscriptBox["w1", "3"]}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]], "+", 
           TemplateBox[{"3838"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
              GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
           FractionBox[
            RowBox[{"28311552", " ", 
             SuperscriptBox["c2", "3"], " ", "L38", " ", "w5", " ", "w7", " ",
              "w8"}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]], "-", 
           FractionBox[
            RowBox[{"3538944", " ", 
             SuperscriptBox["c1", "3"], " ", "L38", " ", "w6", " ", "w7", " ",
              "w8"}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]], "+", 
           FractionBox[
            RowBox[{"21233664", " ", 
             SuperscriptBox["c1", "2"], " ", "c2", " ", "L38", " ", "w6", " ",
              "w7", " ", "w8"}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]], "-", 
           FractionBox[
            RowBox[{"42467328", " ", "c1", " ", 
             SuperscriptBox["c2", "2"], " ", "L38", " ", "w6", " ", "w7", " ",
              "w8"}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]], "+", 
           FractionBox[
            RowBox[{"28311552", " ", 
             SuperscriptBox["c2", "3"], " ", "L38", " ", "w6", " ", "w7", " ",
              "w8"}], 
            SuperscriptBox["CC", 
             RowBox[{"9", "/", "2"}]]]}], "13824"],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{59., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 172, -3232939564203879211, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{58., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {1., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 172, -3232939564203879211, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{43., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 172, -3232939564203879211, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[172]]], "Output",
 CellChangeTimes->{3.615044439347369*^9, 3.615106718771573*^9, 
  3.615965696771679*^9, 3.615976334795314*^9, 3.61600843564174*^9, 
  3.621106213309473*^9, 3.622978821757646*^9, 3.622981331931323*^9, 
  3.62298388910078*^9, 3.6229843048467216`*^9, 3.6229888437206507`*^9, 
  3.622993021061904*^9, 3.622993623388658*^9, 3.623269758349277*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Recursion", " ", "equations", " ", 
    RowBox[{"(", "S1", ")"}]}], "-", 
   RowBox[{"(", "S12", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6229231436023827`*^9, 3.622923145902175*^9}, {
  3.622982645256114*^9, 3.622982655975944*^9}, {3.622982735481804*^9, 
  3.622982740192726*^9}, {3.6269683988911057`*^9, 3.6269684004164877`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq11", "=", 
   RowBox[{
    RowBox[{"-", "s"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         SuperscriptBox["CC", 
          RowBox[{"1", "/", "2"}]]]}], "s"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L11"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L11"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L11"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq21", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["r1", "2"]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["r1", "CC"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Beta]", "2"], "4"], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L21"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L21"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L21"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq22", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["r2", "2"]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["r2", "CC"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L22"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L22"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L22"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq23", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["r3", "2"]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["r3", "CC"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L23"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L23"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L23"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq31", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["w1", 
      RowBox[{"3", "!"}]]}], "-", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"2", "w1"}], 
        SuperscriptBox["CC", 
         RowBox[{"3", "/", "2"}]]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L31"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L31"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L31"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq32", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["w2", 
      RowBox[{"3", "!"}]]}], "-", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"2", "w2"}], 
        SuperscriptBox["CC", 
         RowBox[{"3", "/", "2"}]]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L32"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L32"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L32"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq33", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["w3", 
      RowBox[{"3", "!"}]]}], "-", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"2", "w3"}], 
        SuperscriptBox["CC", 
         RowBox[{"3", "/", "2"}]]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L33"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L33"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L33"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq34", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["w4", 
      RowBox[{"3", "!"}]]}], "-", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"2", "w4"}], 
        SuperscriptBox["CC", 
         RowBox[{"3", "/", "2"}]]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L34"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L34"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L34"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq35", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["w5", 
      RowBox[{"3", "!"}]]}], "-", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"2", "w5"}], 
        SuperscriptBox["CC", 
         RowBox[{"3", "/", "2"}]]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L35"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L35"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L35"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq36", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["w6", 
      RowBox[{"3", "!"}]]}], "-", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"2", "w6"}], 
        SuperscriptBox["CC", 
         RowBox[{"3", "/", "2"}]]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L36"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L36"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L36"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq37", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["w7", 
      RowBox[{"3", "!"}]]}], "-", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"2", "w7"}], 
        SuperscriptBox["CC", 
         RowBox[{"3", "/", "2"}]]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L37"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L37"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L37"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq38", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["w8", 
      RowBox[{"3", "!"}]]}], "-", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", "!"}]]}], 
       FractionBox[
        RowBox[{"2", "w8"}], 
        SuperscriptBox["CC", 
         RowBox[{"3", "/", "2"}]]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Tr\[CapitalOmega]1sim", ",", "L38"}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]2sim", ",", "L38"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Tr\[CapitalOmega]3sim", ",", "L38"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.612715398065585*^9, 3.612715630468504*^9}, 
   3.612715920974667*^9, {3.612715961028823*^9, 3.6127159914797487`*^9}, {
   3.612716523208433*^9, 3.6127165340699797`*^9}, 3.6127166677891617`*^9, {
   3.612716735362638*^9, 3.6127167490202923`*^9}, {3.612731881214377*^9, 
   3.6127319581881638`*^9}, {3.6130792528720922`*^9, 
   3.6130792872536163`*^9}, {3.61307932165336*^9, 3.613079346087298*^9}, {
   3.6150372387167187`*^9, 3.615037268902018*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Recursion", " ", "equations", " ", 
    RowBox[{"(", "S2", ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "S5", ")"}], " ", "in", " ", "the", " ", "zero"}], "-", 
    "magnetic", "-", 
    RowBox[{"field", " ", 
     RowBox[{"case", ".", " ", "By"}], " ", "redefining", " ", 
     RowBox[{"r", "^", "1"}], "_k"}]}], ",", " ", 
   RowBox[{
    RowBox[{"w", "^", "3"}], "_k"}], ",", " ", 
   RowBox[{"these", " ", "equations", " ", "reproduce", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "25", ")"}]}], " ", "in", " ", 
    RowBox[{"Ref", ".", " ", "13"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.622982756558844*^9, 3.622982815444511*^9}, {
   3.6229828531858873`*^9, 3.622982891191742*^9}, {3.622982938416552*^9, 
   3.6229831390916367`*^9}, 3.623152009141118*^9, {3.626968404633559*^9, 
   3.626968408684429*^9}, {3.6269684497197323`*^9, 3.626968449856489*^9}, {
   3.629724997913034*^9, 3.629725023844768*^9}, {3.629725070355256*^9, 
   3.629725073451791*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replnoH", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r2", "\[Rule]", "0"}], ",", 
     RowBox[{"r3", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"c1", "\[Rule]", " ", 
      FractionBox["CC", 
       RowBox[{"4", " ", "r1"}]]}], ",", 
     RowBox[{"c2", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"c3", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"w2", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"w3", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"w4", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"w5", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"w6", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"w7", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"w8", "\[Rule]", " ", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.615037484319064*^9, 3.6150375376567574`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq21", "/.", "replnoH"}]], "Input",
 CellChangeTimes->{{3.615037550167835*^9, 3.615037558495257*^9}, {
  3.615037833025272*^9, 3.615037834592649*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["r1", "2"]}], "+", 
  FractionBox["r1", "CC"], "+", 
  FractionBox[
   SuperscriptBox["w1", "2"], 
   RowBox[{"8", " ", "CC", " ", 
    SuperscriptBox["r1", "2"]}]], "-", 
  FractionBox[
   SuperscriptBox["\[Beta]", "2"], "4"]}]], "Output",
 CellChangeTimes->{{3.6150375543779173`*^9, 3.615037558894676*^9}, 
   3.615037834886623*^9, 3.6150445634865017`*^9, 3.615965883114203*^9, 
   3.61597633531006*^9, 3.616009096707797*^9, 3.621106214147274*^9, {
   3.622982776594328*^9, 3.622982802110461*^9}, 3.622983141707252*^9, 
   3.6229838893159323`*^9, 3.6229843051236553`*^9, 3.622988843913932*^9, 
   3.622993021277598*^9, 3.622993623652795*^9, 3.623269758667568*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq31", "/.", "replnoH"}]], "Input",
 CellChangeTimes->{{3.615037838540461*^9, 3.6150378386191587`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["w1", "6"]}], "+", 
  FractionBox["w1", 
   RowBox[{"3", " ", 
    SuperscriptBox["CC", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   SuperscriptBox["w1", "3"], 
   RowBox[{"24", " ", 
    SuperscriptBox["CC", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["r1", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.615037838938298*^9, 3.615044564281855*^9, 3.615965884886669*^9, 
   3.6159763353931627`*^9, 3.616009097222414*^9, 3.621106214205497*^9, {
   3.622982777120427*^9, 3.6229828026147757`*^9}, 3.622983142081799*^9, 
   3.622983889335494*^9, 3.62298430517591*^9, 3.62298884393594*^9, 
   3.62299302131399*^9, 3.622993623691023*^9, 3.6232697587269983`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Set", " ", "a1"}], ",", " ", "c1", ",", " ", "c2", ",", " ", 
   "c3"}], "*)"}]], "Input",
 CellChangeTimes->{{3.622983205667389*^9, 3.622983215989127*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", "=", 
   FractionBox[
    RowBox[{"4", " ", "r1"}], "CC"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{
    RowBox[{"solc", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", " ", "0"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{
    RowBox[{"solc", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", " ", "0"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c3", "=", 
   RowBox[{
    RowBox[{"solc", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", " ", "0"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.615107053882205*^9, 3.615107070270875*^9}, {
   3.615107102237702*^9, 3.615107132692479*^9}, {3.622983195245967*^9, 
   3.6229832010703773`*^9}, 3.622983340739362*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eqs", ".", " ", 
    RowBox[{"(", "33", ")"}]}], ",", 
   RowBox[{"(", "34", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6229835265817547`*^9, 3.622983532669965*^9}, {
  3.623149485255622*^9, 3.6231494867313147`*^9}, {3.6269684713279257`*^9, 
  3.626968472497222*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"r10", "+", 
    RowBox[{"\[Epsilon]", " ", "\[Rho]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w1", "=", 
   RowBox[{
    SuperscriptBox["\[Beta]", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}], "3"]], ")"}], 
     RowBox[{"1", "/", "2"}]], " ", "\[Omega]1", " ", 
    RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w2", "=", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}], "3"]], ")"}], 
     RowBox[{"1", "/", "2"}]], "\[Omega]2", " ", 
    RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w3", "=", 
   RowBox[{
    SuperscriptBox["\[Beta]", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}], "3"]], ")"}], 
     RowBox[{"1", "/", "2"}]], "\[Omega]3", " ", 
    RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w4", "=", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}], "3"]], ")"}], 
     RowBox[{"1", "/", "2"}]], "\[Omega]4", " ", 
    RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w5", "=", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}], "3"]], ")"}], 
     RowBox[{"1", "/", "2"}]], "\[Omega]5", " ", 
    RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w6", "=", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}], "3"]], ")"}], 
     RowBox[{"1", "/", "2"}]], "\[Omega]6", " ", 
    RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w7", "=", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}], "3"]], ")"}], 
     RowBox[{"1", "/", "2"}]], "\[Omega]7", " ", 
    RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w8", "=", " ", 
   RowBox[{
    SuperscriptBox["\[Beta]", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}], "3"]], ")"}], 
     RowBox[{"1", "/", "2"}]], "\[Omega]8", " ", 
    RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC", " ", "=", " ", 
   RowBox[{"2", "^", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "/", "3"}], "+", "\[Epsilon]"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.613084546788151*^9, 3.613084551040057*^9}, {
  3.613084683831505*^9, 3.613084684237521*^9}, {3.613084755084293*^9, 
  3.613084762986238*^9}, {3.613084799907112*^9, 3.613084808304323*^9}, {
  3.613084911990531*^9, 3.613084990092681*^9}, {3.613570369634123*^9, 
  3.6135703728568993`*^9}, {3.6135705750226507`*^9, 3.6135705861824102`*^9}, {
  3.614067793056614*^9, 3.614067793453071*^9}, {3.61406934913525*^9, 
  3.614069350509283*^9}, {3.615107290872851*^9, 3.615107292433097*^9}, {
  3.615976250738181*^9, 3.6159762527973623`*^9}, {3.618053168986706*^9, 
  3.618053169737176*^9}, {3.6229834171028833`*^9, 3.622983491790154*^9}, {
  3.622984045184792*^9, 3.622984076007469*^9}, {3.622988521890277*^9, 
  3.622988569796492*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r10", " ", "=", " ", 
  RowBox[{"r10", "/.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"eq21", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
       "\[Equal]", "0"}], ",", "r10"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6151073103678713`*^9, 3.6151073459022303`*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[Beta]", "2"], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.622983916853093*^9, 3.622984305510522*^9, 
  3.622988844316491*^9, 3.622993021735732*^9, 3.6229936239971867`*^9, 
  3.623269759442391*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eqs", ".", " ", 
    RowBox[{"(", "35", ")"}]}], "-", 
   RowBox[{"(", "43", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.622989848756076*^9, 3.622989861059299*^9}, {
  3.623149499817861*^9, 3.623149501079866*^9}, {3.626968481917123*^9, 
  3.626968483523387*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq\[Epsilon]1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq21", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
     "\[Equal]", "0"}], "}"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq\[Epsilon]2", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq31", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], "}"}], 
   "//", "Simplify"}]}], "\n", 
 RowBox[{"eq\[Epsilon]3", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq32", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], "}"}], 
   "//", "Simplify"}]}], "\n", 
 RowBox[{"eq\[Epsilon]4", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq33", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], "}"}], 
   "//", "Simplify"}]}], "\n", 
 RowBox[{"eq\[Epsilon]5", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq34", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], "}"}], 
   "//", "Simplify"}]}], "\n", 
 RowBox[{"eq\[Epsilon]6", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq35", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], "}"}], 
   "//", "Simplify"}]}], "\n", 
 RowBox[{"eq\[Epsilon]7", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq36", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], "}"}], 
   "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq\[Epsilon]8", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq37", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], "}"}], 
   "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq\[Epsilon]9", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq38", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], "}"}], 
   "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.615107360274877*^9, 3.615107360355916*^9}, {
   3.61510739073383*^9, 3.615107443798086*^9}, {3.615107648831232*^9, 
   3.615107652077182*^9}, {3.6206552041189137`*^9, 3.620655243592908*^9}, {
   3.620655632060952*^9, 3.6206556413068123`*^9}, {3.6229880368980093`*^9, 
   3.6229880501177883`*^9}, {3.622988176044919*^9, 3.6229881841442547`*^9}, {
   3.6229884868094883`*^9, 3.62298849390477*^9}, {3.622988992533739*^9, 
   3.622988998961678*^9}, 3.622989151049212*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]]}], ")"}], "2"], " ", "\[Rho]"}], "+", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["\[Beta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Omega]1", "2"]}], "+", 
       RowBox[{"16", " ", "\[Omega]1", " ", "\[Omega]2"}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[Omega]2", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "2", "]"}]}]}], "\[Equal]", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.623269760447073*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"14", " ", 
       SuperscriptBox["\[Omega]1", "3"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Omega]1", "2"], " ", "\[Omega]2"}], "+", 
      SuperscriptBox["\[Omega]2", "3"], "+", 
      RowBox[{"6", " ", "\[Omega]1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}]}], ")"}]}], 
   "\[Equal]", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.623269761060261*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", " ", "\[Omega]2", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Omega]1", "2"]}], "-", 
      RowBox[{"30", " ", "\[Omega]1", " ", "\[Omega]2"}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}], "\[Equal]", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.623269761313608*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["\[Omega]1", "3"]}], "-", 
      RowBox[{"33", " ", 
       SuperscriptBox["\[Omega]2", "3"]}], "-", 
      RowBox[{"6", " ", "\[Omega]3"}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["\[Omega]2", "2"], " ", "\[Omega]3"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", "\[Omega]2"}], "+", 
         RowBox[{"2", " ", "\[Omega]3"}]}], ")"}]}], "+", 
      RowBox[{"8", " ", "\[Omega]1", " ", "\[Omega]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "\[Omega]2"}], "+", 
         RowBox[{"4", " ", "\[Omega]3"}]}], ")"}]}]}], ")"}]}], "\[Equal]", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.623269762191437*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["\[Omega]1", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Omega]2", "3"]}], "+", 
      RowBox[{"12", " ", "\[Omega]4"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Omega]1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Omega]3", "+", 
         RowBox[{"2", " ", "\[Omega]4"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Omega]2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "\[Omega]3"}], "+", 
         RowBox[{"44", " ", "\[Omega]4"}]}], ")"}]}], "-", 
      RowBox[{"\[Omega]1", " ", "\[Omega]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", "\[Omega]2"}], "+", 
         RowBox[{"12", " ", "\[Omega]3"}], "+", 
         RowBox[{"64", " ", "\[Omega]4"}]}], ")"}]}]}], ")"}]}], "\[Equal]", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.623269763415947*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["\[Omega]1", "3"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Omega]2", "3"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Omega]2", "2"], " ", "\[Omega]3"}], "+", 
      RowBox[{"7", " ", "\[Omega]2", " ", 
       SuperscriptBox["\[Omega]3", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Omega]1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", " ", "\[Omega]2"}], "+", 
         RowBox[{"4", " ", "\[Omega]3"}]}], ")"}]}], "+", 
      RowBox[{"6", " ", "\[Omega]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["\[Omega]2", "2"]}], "-", 
         RowBox[{"3", " ", "\[Omega]2", " ", "\[Omega]3"}], "-", 
         SuperscriptBox["\[Omega]3", "2"]}], ")"}]}], "+", 
      RowBox[{"18", " ", "\[Omega]5"}]}], ")"}]}], "\[Equal]", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.623269764701591*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"72", " ", 
       SuperscriptBox["\[Omega]1", "3"]}], "-", 
      RowBox[{"243", " ", 
       SuperscriptBox["\[Omega]1", "2"], " ", "\[Omega]2"}], "-", 
      RowBox[{"63", " ", 
       SuperscriptBox["\[Omega]2", "3"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Omega]2", "2"], " ", "\[Omega]3"}], "-", 
      RowBox[{"15", " ", "\[Omega]2", " ", 
       SuperscriptBox["\[Omega]3", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]3", "3"]}], "+", 
      RowBox[{"18", " ", "\[Omega]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Omega]2", "2"]}], "+", 
         RowBox[{"\[Omega]2", " ", "\[Omega]3"}], "+", 
         SuperscriptBox["\[Omega]3", "2"]}], ")"}]}], "-", 
      RowBox[{"54", " ", "\[Omega]6"}]}], ")"}]}], "\[Equal]", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.623269765975236*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["\[Omega]1", "3"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Omega]2", "3"]}], "-", 
      SuperscriptBox["\[Omega]3", "3"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Omega]3", "2"], " ", "\[Omega]4"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Omega]1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "\[Omega]2"}], "+", 
         RowBox[{"7", " ", "\[Omega]3"}], "+", 
         RowBox[{"8", " ", "\[Omega]4"}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Omega]2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "\[Omega]3"}], "+", 
         RowBox[{"20", " ", "\[Omega]4"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Omega]2", " ", "\[Omega]3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "\[Omega]3"}], "+", 
         RowBox[{"24", " ", "\[Omega]4"}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "\[Omega]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Omega]2", "2"]}], "+", 
         RowBox[{"4", " ", "\[Omega]2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]3", "+", 
            RowBox[{"4", " ", "\[Omega]4"}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Omega]3"}], "+", 
            RowBox[{"16", " ", "\[Omega]4"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"36", " ", "\[Omega]7"}]}], ")"}]}], "\[Equal]", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.62326976947248*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"63", " ", 
       SuperscriptBox["\[Omega]1", "3"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Omega]2", "3"]}], "-", 
      SuperscriptBox["\[Omega]3", "3"], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Omega]3", "2"], " ", "\[Omega]4"}], "+", 
      RowBox[{"48", " ", "\[Omega]3", " ", 
       SuperscriptBox["\[Omega]4", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Omega]2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Omega]3", "+", 
         RowBox[{"2", " ", "\[Omega]4"}]}], ")"}]}], "-", 
      RowBox[{"9", " ", "\[Omega]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Omega]2"}], "-", "\[Omega]3", "-", 
         RowBox[{"4", " ", "\[Omega]4"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Omega]3", "+", 
         RowBox[{"4", " ", "\[Omega]4"}]}], ")"}]}], "-", 
      RowBox[{"3", " ", "\[Omega]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[Omega]3", "2"]}], "+", 
         RowBox[{"24", " ", "\[Omega]3", " ", "\[Omega]4"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Omega]4", "2"]}]}], ")"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Omega]1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Omega]2"}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]3", "+", 
            RowBox[{"4", " ", "\[Omega]4"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"216", " ", "\[Omega]8"}]}], ")"}]}], "\[Equal]", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.62298394021511*^9, 3.622984305758923*^9, {3.622988042973668*^9, 
   3.622988050680173*^9}, {3.622988176856903*^9, 3.622988184691801*^9}, {
   3.622988489277149*^9, 3.622988494473247*^9}, 3.622988844564824*^9, {
   3.622988992978284*^9, 3.622988999344564*^9}, 3.622989155643488*^9, 
   3.622989862748221*^9, 3.622993022441743*^9, 3.622993624276877*^9, 
   3.6232697730094337`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs\[Omega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"14", " ", 
        SuperscriptBox["\[Omega]1", "3"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Omega]1", "2"], " ", "\[Omega]2"}], "+", 
       SuperscriptBox["\[Omega]2", "3"], "+", 
       RowBox[{"6", " ", "\[Omega]1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}]}], "\[Equal]", "0"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Omega]2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Omega]1", "2"]}], "-", 
         RowBox[{"30", " ", "\[Omega]1", " ", "\[Omega]2"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["\[Omega]2", "2"]}]}], ")"}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"18", " ", 
        SuperscriptBox["\[Omega]1", "3"]}], "-", 
       RowBox[{"33", " ", 
        SuperscriptBox["\[Omega]2", "3"]}], "-", 
       RowBox[{"6", " ", "\[Omega]3"}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["\[Omega]2", "2"], " ", "\[Omega]3"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Omega]1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", "\[Omega]2"}], "+", 
          RowBox[{"2", " ", "\[Omega]3"}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "\[Omega]1", " ", "\[Omega]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Omega]2"}], "+", 
          RowBox[{"4", " ", "\[Omega]3"}]}], ")"}]}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["\[Omega]1", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Omega]2", "3"]}], "+", 
       RowBox[{"12", " ", "\[Omega]4"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Omega]1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]3", "+", 
          RowBox[{"2", " ", "\[Omega]4"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Omega]2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "\[Omega]3"}], "+", 
          RowBox[{"44", " ", "\[Omega]4"}]}], ")"}]}], "-", 
       RowBox[{"\[Omega]1", " ", "\[Omega]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", "\[Omega]2"}], "+", 
          RowBox[{"12", " ", "\[Omega]3"}], "+", 
          RowBox[{"64", " ", "\[Omega]4"}]}], ")"}]}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"18", " ", 
        SuperscriptBox["\[Omega]1", "3"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Omega]2", "3"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Omega]2", "2"], " ", "\[Omega]3"}], "+", 
       RowBox[{"7", " ", "\[Omega]2", " ", 
        SuperscriptBox["\[Omega]3", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Omega]1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", "\[Omega]2"}], "+", 
          RowBox[{"4", " ", "\[Omega]3"}]}], ")"}]}], "+", 
       RowBox[{"6", " ", "\[Omega]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["\[Omega]2", "2"]}], "-", 
          RowBox[{"3", " ", "\[Omega]2", " ", "\[Omega]3"}], "-", 
          SuperscriptBox["\[Omega]3", "2"]}], ")"}]}], "+", 
       RowBox[{"18", " ", "\[Omega]5"}]}], "\[Equal]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"72", " ", 
        SuperscriptBox["\[Omega]1", "3"]}], "-", 
       RowBox[{"243", " ", 
        SuperscriptBox["\[Omega]1", "2"], " ", "\[Omega]2"}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["\[Omega]2", "3"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Omega]2", "2"], " ", "\[Omega]3"}], "-", 
       RowBox[{"15", " ", "\[Omega]2", " ", 
        SuperscriptBox["\[Omega]3", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Omega]3", "3"]}], "+", 
       RowBox[{"18", " ", "\[Omega]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Omega]2", "2"]}], "+", 
          RowBox[{"\[Omega]2", " ", "\[Omega]3"}], "+", 
          SuperscriptBox["\[Omega]3", "2"]}], ")"}]}], "-", 
       RowBox[{"54", " ", "\[Omega]6"}]}], "\[Equal]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"9", " ", 
        SuperscriptBox["\[Omega]1", "3"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Omega]2", "3"]}], "-", 
       SuperscriptBox["\[Omega]3", "3"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Omega]3", "2"], " ", "\[Omega]4"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Omega]1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Omega]2"}], "+", 
          RowBox[{"7", " ", "\[Omega]3"}], "+", 
          RowBox[{"8", " ", "\[Omega]4"}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Omega]2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", "\[Omega]3"}], "+", 
          RowBox[{"20", " ", "\[Omega]4"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[Omega]2", " ", "\[Omega]3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "\[Omega]3"}], "+", 
          RowBox[{"24", " ", "\[Omega]4"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "\[Omega]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Omega]2", "2"]}], "+", 
          RowBox[{"4", " ", "\[Omega]2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]3", "+", 
             RowBox[{"4", " ", "\[Omega]4"}]}], ")"}]}], "+", 
          RowBox[{"\[Omega]3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Omega]3"}], "+", 
             RowBox[{"16", " ", "\[Omega]4"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"36", " ", "\[Omega]7"}]}], "\[Equal]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"63", " ", 
        SuperscriptBox["\[Omega]1", "3"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Omega]2", "3"]}], "-", 
       SuperscriptBox["\[Omega]3", "3"], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Omega]3", "2"], " ", "\[Omega]4"}], "+", 
       RowBox[{"48", " ", "\[Omega]3", " ", 
        SuperscriptBox["\[Omega]4", "2"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Omega]2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]3", "+", 
          RowBox[{"2", " ", "\[Omega]4"}]}], ")"}]}], "-", 
       RowBox[{"9", " ", "\[Omega]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Omega]2"}], "-", "\[Omega]3", "-", 
          RowBox[{"4", " ", "\[Omega]4"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Omega]3", "+", 
          RowBox[{"4", " ", "\[Omega]4"}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "\[Omega]2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["\[Omega]3", "2"]}], "+", 
          RowBox[{"24", " ", "\[Omega]3", " ", "\[Omega]4"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Omega]4", "2"]}]}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Omega]1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Omega]2"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]3", "+", 
             RowBox[{"4", " ", "\[Omega]4"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"216", " ", "\[Omega]8"}]}], "\[Equal]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.622990051219791*^9, 3.622990162631214*^9}, {
  3.6229902234602423`*^9, 3.622990236533044*^9}, {3.622990267277767*^9, 
  3.6229903568106747`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eqs", ".", " ", 
    RowBox[{"(", "44", ")"}]}], "-", 
   RowBox[{"(", "51", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.622990946166094*^9, 3.62299095554428*^9}, {
  3.6229934002131987`*^9, 3.622993401623204*^9}, {3.623149518260365*^9, 
  3.62314951997825*^9}, {3.626968495543137*^9, 3.626968496901339*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GroebnerBasis", "[", 
   RowBox[{"eqs\[Omega]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Omega]1", ",", "\[Omega]2", ",", "\[Omega]3", ",", "\[Omega]4", ",", 
      "\[Omega]5", ",", "\[Omega]6", ",", "\[Omega]7", ",", "\[Omega]8"}], 
     "}"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.622989901881085*^9, 3.6229899981088343`*^9}, {
   3.622990029425857*^9, 3.622990036325506*^9}, {3.622990172923005*^9, 
   3.622990176337645*^9}, 3.622990377771084*^9, {3.622990449171002*^9, 
   3.6229904506193027`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]8", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["\[Omega]8", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3267", "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Omega]8", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2367", "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Omega]8", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"933", "+", 
            RowBox[{"8656", " ", 
             SuperscriptBox["\[Omega]8", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ",", 
   RowBox[{"\[Omega]7", "-", 
    RowBox[{"3", " ", "\[Omega]8"}]}], ",", 
   RowBox[{
    RowBox[{"1877310171", " ", "\[Omega]6"}], "+", 
    RowBox[{"8790294330", " ", "\[Omega]8"}], "+", 
    RowBox[{"641548992", " ", 
     SuperscriptBox["\[Omega]8", "3"]}], "+", 
    RowBox[{"2352496281600", " ", 
     SuperscriptBox["\[Omega]8", "5"]}], "+", 
    RowBox[{"32100226170880", " ", 
     SuperscriptBox["\[Omega]8", "7"]}]}], ",", 
   RowBox[{
    RowBox[{"625770057", " ", "\[Omega]5"}], "-", 
    RowBox[{"8", " ", "\[Omega]8", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["\[Omega]8", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"261352389", "-", 
       RowBox[{"2425923360", " ", 
        SuperscriptBox["\[Omega]8", "2"]}], "+", 
       RowBox[{"71652290560", " ", 
        SuperscriptBox["\[Omega]8", "4"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"625770057", " ", "\[Omega]4"}], "+", 
    RowBox[{"1258918497", " ", "\[Omega]8"}], "+", 
    RowBox[{"160387248", " ", 
     SuperscriptBox["\[Omega]8", "3"]}], "+", 
    RowBox[{"588124070400", " ", 
     SuperscriptBox["\[Omega]8", "5"]}], "+", 
    RowBox[{"8025056542720", " ", 
     SuperscriptBox["\[Omega]8", "7"]}]}], ",", 
   RowBox[{
    RowBox[{"625770057", " ", "\[Omega]3"}], "+", 
    RowBox[{"2", " ", "\[Omega]8", " ", 
     RowBox[{"(", 
      RowBox[{"1258918497", "+", 
       RowBox[{"160387248", " ", 
        SuperscriptBox["\[Omega]8", "2"]}], "+", 
       RowBox[{"588124070400", " ", 
        SuperscriptBox["\[Omega]8", "4"]}], "+", 
       RowBox[{"8025056542720", " ", 
        SuperscriptBox["\[Omega]8", "6"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"1877310171", " ", "\[Omega]2"}], "-", 
    RowBox[{"16", " ", "\[Omega]8", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["\[Omega]8", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"261352389", "-", 
       RowBox[{"2425923360", " ", 
        SuperscriptBox["\[Omega]8", "2"]}], "+", 
       RowBox[{"71652290560", " ", 
        SuperscriptBox["\[Omega]8", "4"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"625770057", " ", "\[Omega]1"}], "-", 
    RowBox[{"2", " ", "\[Omega]8", " ", 
     RowBox[{"(", 
      RowBox[{"2510458611", "+", 
       RowBox[{"160387248", " ", 
        SuperscriptBox["\[Omega]8", "2"]}], "+", 
       RowBox[{"588124070400", " ", 
        SuperscriptBox["\[Omega]8", "4"]}], "+", 
       RowBox[{"8025056542720", " ", 
        SuperscriptBox["\[Omega]8", "6"]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6229899879708242`*^9, 3.6229900006329937`*^9}, {
   3.6229900330785513`*^9, 3.622990038001458*^9}, 3.6229901944125977`*^9, 
   3.6229902405052433`*^9, {3.6229903604076357`*^9, 3.622990378911345*^9}, 
   3.622990451813274*^9, 3.622990957770286*^9, 3.6229930363686543`*^9, 
   3.622993638195738*^9, 3.623269774793529*^9}]
}, Open  ]]
},
WindowSize->{1680, 963},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 120, 2, 28, "Input"],
Cell[680, 24, 32267, 886, 1267, "Code"],
Cell[32950, 912, 621, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[33596, 927, 1793, 49, 48, "Input"],
Cell[35392, 978, 2761, 82, 65, "Output"]
}, Open  ]],
Cell[38168, 1063, 1832, 58, 66, "Input"],
Cell[40003, 1123, 314, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[40342, 1135, 430, 10, 28, "Input"],
Cell[40775, 1147, 1782, 50, 54, "Output"]
}, Open  ]],
Cell[42572, 1200, 568, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[43165, 1216, 859, 22, 46, "Input"],
Cell[44027, 1240, 995, 22, 48, "Output"]
}, Open  ]],
Cell[45037, 1265, 217, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[45279, 1274, 525, 16, 28, "Input"],
Cell[45807, 1292, 548, 8, 28, "Output"]
}, Open  ]],
Cell[46370, 1303, 274, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[46669, 1313, 2032, 54, 48, "Input"],
Cell[48704, 1369, 696, 10, 28, "Output"]
}, Open  ]],
Cell[49415, 1382, 3499, 101, 63, "Input"],
Cell[52917, 1485, 234, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[53176, 1494, 1051, 28, 48, "Input"],
Cell[54230, 1524, 57364, 1667, 1129, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111631, 3196, 118, 2, 28, "Input"],
Cell[111752, 3200, 32437, 936, 609, "Output"]
}, Open  ]],
Cell[144204, 4139, 367, 8, 28, "Input"],
Cell[144574, 4149, 27727, 795, 519, "Input"],
Cell[172304, 4946, 191, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[172520, 4954, 992, 30, 46, "Input"],
Cell[173515, 4986, 646, 10, 28, "Output"],
Cell[174164, 4998, 647, 10, 28, "Output"]
}, Open  ]],
Cell[174826, 5011, 362, 7, 28, "Input"],
Cell[175191, 5020, 2456, 73, 114, "Input",
 CellID->988068787],
Cell[177650, 5095, 707, 17, 46, "Input"],
Cell[178360, 5114, 192, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[178577, 5122, 674, 19, 48, "Input"],
Cell[179254, 5143, 7930, 237, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187221, 5385, 654, 14, 28, "Input"],
Cell[187878, 5401, 2960, 81, 89, "Output"]
}, Open  ]],
Cell[190853, 5485, 217, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[191095, 5494, 967, 29, 48, "Input"],
Cell[192065, 5525, 12515, 315, 135, "Output"]
}, Open  ]],
Cell[204595, 5843, 337, 7, 28, "Input"],
Cell[204935, 5852, 517, 12, 28, "Input",
 CellID->25032],
Cell[205455, 5866, 1279, 37, 80, "Input"],
Cell[206737, 5905, 1025, 33, 80, "Input"],
Cell[207765, 5940, 4956, 133, 80, "Input"],
Cell[212724, 6075, 4087, 121, 80, "Input"],
Cell[216814, 6198, 175, 4, 28, "Input"],
Cell[216992, 6204, 1427, 25, 46, "Input"],
Cell[CellGroupData[{
Cell[218444, 6233, 773, 18, 28, "Input"],
Cell[219220, 6253, 42305, 1136, 1275, "Output"]
}, Open  ]],
Cell[261540, 7392, 1492, 44, 67, "Input"],
Cell[263035, 7438, 594, 12, 28, "Input",
 CellID->1506410423],
Cell[263632, 7452, 3381, 109, 216, "Input"],
Cell[267016, 7563, 4371, 139, 233, "Input"],
Cell[271390, 7704, 16492, 455, 216, "Input"],
Cell[287885, 8161, 17530, 496, 233, "Input"],
Cell[305418, 8659, 175, 4, 28, "Input"],
Cell[305596, 8665, 1613, 28, 46, "Input"],
Cell[CellGroupData[{
Cell[307234, 8697, 1056, 24, 28, "Input"],
Cell[308293, 8723, 10547, 266, 114, "Output"]
}, Open  ]],
Cell[318855, 8992, 392, 8, 28, "Input"],
Cell[319250, 9002, 11155, 355, 502, "Input"],
Cell[330408, 9359, 1045, 23, 28, "Input"],
Cell[331456, 9384, 796, 19, 47, "Input"],
Cell[CellGroupData[{
Cell[332277, 9407, 174, 3, 28, "Input"],
Cell[332454, 9412, 720, 16, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333211, 9433, 127, 2, 28, "Input"],
Cell[333341, 9437, 736, 19, 51, "Output"]
}, Open  ]],
Cell[334092, 9459, 209, 5, 28, "Input"],
Cell[334304, 9466, 960, 30, 103, "Input"],
Cell[335267, 9498, 326, 8, 28, "Input"],
Cell[335596, 9508, 5052, 154, 486, "Input"],
Cell[CellGroupData[{
Cell[340673, 9666, 502, 14, 28, "Input"],
Cell[341178, 9682, 385, 11, 55, "Output"]
}, Open  ]],
Cell[341578, 9696, 320, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[341923, 9708, 3402, 96, 165, "Input"],
Cell[345328, 9806, 1138, 29, 36, "Output"],
Cell[346469, 9837, 943, 23, 35, "Output"],
Cell[347415, 9862, 788, 18, 35, "Output"],
Cell[348206, 9882, 1259, 31, 35, "Output"],
Cell[349468, 9915, 1384, 35, 35, "Output"],
Cell[350855, 9952, 1432, 35, 35, "Output"],
Cell[352290, 9989, 1375, 33, 35, "Output"],
Cell[353668, 10024, 2105, 53, 35, "Output"],
Cell[355776, 10079, 2125, 53, 35, "Output"]
}, Open  ]],
Cell[357916, 10135, 8153, 210, 184, "Input"],
Cell[366072, 10347, 366, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[366463, 10359, 571, 12, 28, "Input"],
Cell[367037, 10373, 3577, 93, 101, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

